Supercritical N = 2 string theory

The N=2 string is examined in dimensions above the critical dimension (D=4) in a linear dilaton background. We demonstrate that string states in this background propagate in a single physical time dimension, as opposed to two such dimensions present when the dilaton gradient vanishes in D=4. We also find exact solutions describing dynamical dimensional reduction and transitions from N=2 string theory to bosonic string theory via closed-string tachyon condensation.

==> BRST.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    330452,       7323]*)
(*NotebookOutlinePosition[    331382,       7353]*)
(*  CellTagsIndexPosition[    331338,       7349]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[TextData[StyleBox["This notebook can be used to verify the variable \
transforms presented in arXiv:0709.2166.  It uses the OPE package \
'OPEdistrib' written by Kris Thielemans.  The package and usage instructions \
can be found on the web.",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(\(\(Off[General::spell1]\) \)\(;\)\(Off[
      General::spell]\)\(\ \ \)\)\)], "Input"],

Cell[TextData[{
  StyleBox["Set the appropriate directory for the OPEdi",
    FontColor->RGBColor[1, 0, 0]],
  StyleBox["strib ",
    FontColor->RGBColor[1, 0, 0]],
  StyleBox["package:",
    FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(\ \)\(\(SetDirectory["\</home/swanson/OPEdistrib\>"]\)\(\ \)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)
    \( (*\ 
      SetDirectory["\</home/yourdirectory/OPEdistrib\>"]\ *) \)\)\)\)], \
"Input"],

Cell[BoxData[
    \("/home/swanson/OPEdistrib"\)], "Output"]
}, Open  ]],

Cell["Or, for windows:", "Text"],

Cell[BoxData[
    \( (*\ SetDirectory["\<C:\OPEdistrib\>"]\ \ *) \)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(<< OPEdefs`\)], "Input"],

Cell[BoxData[
    InterpretationBox[\("OPEdefs Version "\[InvisibleSpace]3.1`\
\[InvisibleSpace]" (beta "\[InvisibleSpace]4\[InvisibleSpace]") by Kris \
Thielemans"\),
      SequenceForm[ 
      "OPEdefs Version ", 3.1000000000000001, " (beta ", 4, 
        ") by Kris Thielemans"],
      Editable->False]], "Print"],

Cell[BoxData[
    \("Type ?OPEdefsHelp for a primer on OPEdefs."\)], "Print"]
}, Open  ]],

Cell[BoxData[
    \(Merge[sublist1_, 
        newrule_] := \[IndentingNewLine]Join[\ \ \((sublist1 /. newrule)\), 
        Simplify[newrule]\ \ \ ]\)], "Input"],

Cell[TextData[{
  StyleBox["The variables ",
    FontColor->RGBColor[1, 0, 0]],
  "cONE ",
  StyleBox["and ",
    FontColor->RGBColor[1, 0, 0]],
  "bONE ",
  StyleBox["stand for the Berkovits-Vafa ghost system.  The variables ",
    FontColor->RGBColor[1, 0, 0]],
  "cREPARAMGHOST",
  StyleBox[", ",
    FontColor->RGBColor[1, 0, 0]],
  "bREPARAMGHOST",
  StyleBox[" and ",
    FontColor->RGBColor[1, 0, 0]],
  "beta",
  StyleBox[", ",
    FontColor->RGBColor[1, 0, 0]],
  "gamma",
  StyleBox[" refer to the usual ghost systems, and ",
    FontColor->RGBColor[1, 0, 0]],
  "cRCHARGEGHOST",
  StyleBox[", ",
    FontColor->RGBColor[1, 0, 0]],
  "bRCHARGEGHOST",
  StyleBox[" are associated with the R current of the N=2 string.  Tneq2 is \
the steress tensor, Gneq2 is the supercurrent, and JR is the R current.  TBOS \
is the bosonic sector of the stress tensor, while Tmat specifies just the \
matter sector.  The tags 'LC' and 'perp' refer to the lightcone and \
transverse components of these quantities, respectively.  The following \
declares the statistics of these variables and defines the basic OPEs that \
they satisfy.  The notation ",
    FontColor->RGBColor[1, 0, 0]],
  "dvm",
  StyleBox[", for example, stands for the lightcone \"+\" derivative acting \
on the bosonic lightcone field ",
    FontColor->RGBColor[1, 0, 0]],
  Cell[BoxData[
      \(TraditionalForm\`\(v\^-\)\)]],
  ".  "
}], "Text"],

Cell[BoxData[{
    \(Bosonic[Tneq2]\ \), "\[IndentingNewLine]", 
    \(\(\(OPE[Tneq2, \ Tneq2]\  = \ 
        MakeOPE[{3\ One, \ 0, \ 2\ Tneq2, \ 
            Tneq2'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[JR]\), "\[IndentingNewLine]", 
    \(Fermionic[Gneq2]\), "\[IndentingNewLine]", 
    \(\(OPE[JR, \ JR]\  = \ 
        MakeOPE[{\(-\ 2\)\ \ One, \ 0}];\)\), "\[IndentingNewLine]", 
    \(\(OPE[Tneq2, \ JR]\  = \ 
        MakeOPE[{JR, \ JR'}];\)\), "\[IndentingNewLine]", 
    \(\(OPE[JR, Gneq2]\  = \ 
        MakeOPE[{I\ Gneq2}];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[Tneq2, \ Gneq2]\  = \ 
        MakeOPE[{\((3/2)\) Gneq2, \ Gneq2'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Fermionic[Gneq2bar]\), "\[IndentingNewLine]", 
    \(\(OPE[JR, Gneq2bar]\  = \ 
        MakeOPE[{\(-\ I\)\ Gneq2bar}];\)\), "\[IndentingNewLine]", 
    \(\(OPE[Tneq2, \ Gneq2bar]\  = \ 
        MakeOPE[{\((3/2)\) Gneq2bar, \ 
            Gneq2bar'}];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[Gneq2, \ Gneq2bar]\  = \ 
        MakeOPE[{\(-\ 4\)\ I\ One, \ \(-\ 2\) JR, \ \(-\ JR'\)\  - \ 
              2\ I\ Tneq2}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Fermionic[bREPARAMGHOST, cREPARAMGHOST]\), "\[IndentingNewLine]", 
    \(\(\(OPE[bREPARAMGHOST, cREPARAMGHOST]\  = \ 
        MakeOPE[{I\ One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Fermionic[bRCHARGEGHOST, cRCHARGEGHOST]\), "\[IndentingNewLine]", 
    \(\(\(OPE[bRCHARGEGHOST, cRCHARGEGHOST]\  = \ 
        MakeOPE[{I\ One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[beta, gammabar]\), "\[IndentingNewLine]", 
    \(\(\(OPE[beta, gammabar]\  = \ 
        MakeOPE[{\ One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[betabar, gamma]\), "\[IndentingNewLine]", 
    \(\(\(OPE[betabar, gamma]\  = \ MakeOPE[{One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Fermionic[\ cONEbar, \ bONE];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[cONEbar, bONE]\  = \ 
        MakeOPE[{I\ One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Fermionic[cONE, bONEbar];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[cONE, bONEbar]\  = \ 
        MakeOPE[{I\ One}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Bosonic[vp, dvm];\)\), "\[IndentingNewLine]", 
    \(\(OPE[vp, dvm] = \ 
        MakeOPE[{\ \(-\((a\ /\ 2)\)\)\ One}];\)\), "\[IndentingNewLine]", 
    \(\(\(dvp\  = \ vp';\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Bosonic[Tmat];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[Tmat, \ Tmat]\  = \ 
        MakeOPE[{13\ One, \ 0, \ 2\ Tmat, \ Tmat'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Bosonic[Tperp];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[Tperp, \ Tperp]\  = \ 
        MakeOPE[{\((1/2)\)\ centperp\ \ One, \ 0, \ 2\ Tperp, \ 
            Tperp'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Bosonic[Jperp];\)\), "\[IndentingNewLine]", 
    \(\(OPE[Jperp, \ Jperp]\  = \ 
        MakeOPE[{\(-\ \((1/3)\)\)\ centperp\ \ One, \ 
            0}];\)\), "\[IndentingNewLine]", 
    \(\(\(OPE[Tperp, \ Jperp]\  = \ 
        MakeOPE[{Jperp, \ Jperp'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(Fermionic[Gperp, \ Gbarperp];\)\), "\[IndentingNewLine]", 
    \(\(OPE[Gperp, \ Gbarperp]\  = \ 
        MakeOPE[{\((\(-\ 2\)\ I\ centperp\ /\ 3)\)\ One, \ \(-\ 2\) 
              Jperp, \ \(-\ Jperp'\)\  - \ 
              2\ I\ Tperp}];\)\), "\[IndentingNewLine]", 
    \(\(OPE[Jperp, Gperp]\  = \ MakeOPE[{I\ Gperp}];\)\), "\n", 
    \(\(OPE[Jperp, Gbarperp]\  = \ MakeOPE[{\(-\ I\)\ Gbarperp}];\)\), "\n", 
    \(\(OPE[Tperp, \ Gperp]\  = \ 
        MakeOPE[{\((3/2)\) Gperp, \ Gperp'}];\)\), "\n", 
    \(\(\(OPE[Tperp, \ Gbarperp]\  = \ 
        MakeOPE[{\((3/2)\) Gbarperp, \ Gbarperp'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[TBOS]\), "\[IndentingNewLine]", 
    \(\(\(OPE[TBOS, \ TBOS]\  = \ 
        MakeOPE[{\((1/2)\)\ cbos\ One, \ 0, \ 2\ TBOS, \ 
            TBOS'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[VBOS]\), "\[IndentingNewLine]", 
    \(\(\(OPE[TBOS, VBOS]\  = \ 
        MakeOPE[{VBOS, VBOS'}];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Bosonic[TLCBOS]\), "\[IndentingNewLine]", 
    \(\(OPE[TLCBOS, \ TLCBOS]\  = \ 
        MakeOPE[{\((1/2)\)\ clcbos\ One, \ 0, \ 2\ TLCBOS, \ 
            TLCBOS'}];\)\[IndentingNewLine]\[IndentingNewLine]\), "\
\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell["\<\
Now we can run some basic checks of the OPE definitions.  For \
example:\
\>", "Text",
  FontColor->RGBColor[1, 0, 0]],

Cell[BoxData[
    \(stresstest[op_, \ cent_]\  := \ 
      Simplify[OPE[op, op]\  - 
          MakeOPE[{\ \((1/2)\)\ cent\ One, 0, 2\ op, op'}]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(stresstest[Tneq2, cent]\)], "Input"],

Cell[BoxData[
    InterpretationBox["\<\"<< 4|| \\!\\(\\(\\(-\\(\\(1\\/2\\)\\)\\)\\)\\\\ \
\\(\\((\\(\\(-6\\)\\) + cent)\\)\\)\\\\ One\\) ||3|| \\!\\(0\\) ||2|| \\!\\(0\
\\) ||1|| \\!\\(0\\) >>\"\>",
      StringForm[ "<< 4|| `` ||3|| `` ||2|| `` ||1|| `` >>", 
        Times[ 
          Rational[ -1, 2], 
          Plus[ -6, cent], One], 0, 0, 0],
      Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["Now we define stress tensors for the various ghost \
systems and check that they give the correct contributions to the central \
charge of the CFT:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(bcstress\  = 
        2\ I\ NO[bREPARAMGHOST, \ cREPARAMGHOST']\  + \ 
          I\ \ NO[bREPARAMGHOST', \ cREPARAMGHOST];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(OPE[bcstress, bREPARAMGHOST]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(OPE[bcstress, cREPARAMGHOST]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(stresstest[bcstress, \ \(-26\)]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(2\\\\ bREPARAMGHOST\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[bREPARAMGHOST]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ 2, bREPARAMGHOST], 
        Derivative[ 1][ bREPARAMGHOST]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(-cREPARAMGHOST\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[cREPARAMGHOST]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ -1, cREPARAMGHOST], 
        Derivative[ 1][ cREPARAMGHOST]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<<   >>\"\>",
      StringForm[ "<<   >>"],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(betagammabarstress\  = \ \ \((3\ /\ 2)\)\ NO[beta, \ 
              gammabar']\  + \ \ \((\ 1/2)\)\ NO[beta', \ gammabar];\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(OPE[betagammabarstress, beta]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(OPE[betagammabarstress, gammabar]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(stresstest[betagammabarstress, \ 11]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(\\(3\\\\ beta\\)\\/2\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[beta]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ 
          Rational[ 3, 2], beta], 
        Derivative[ 1][ beta]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(-\\(\\(gammabar\\/2\\)\\)\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[gammabar]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ 
          Rational[ -1, 2], gammabar], 
        Derivative[ 1][ gammabar]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<<   >>\"\>",
      StringForm[ "<<   >>"],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(betabargammastress\  = \ \ \((\ 3\ /\ 2)\)\ NO[betabar, \ 
              gamma']\  + \ \ \((1/2)\)\ NO[betabar', \ 
              gamma];\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(OPE[betabargammastress, betabar]\)\(\n\)
    \)\), "\n", 
    \(\(\(OPE[betabargammastress, gamma]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(stresstest[betabargammastress, \ 11]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(\\(3\\\\ betabar\\)\\/2\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[betabar]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ 
          Rational[ 3, 2], betabar], 
        Derivative[ 1][ betabar]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(-\\(\\(gamma\\/2\\)\\)\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[gamma]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", 
        Times[ 
          Rational[ -1, 2], gamma], 
        Derivative[ 1][ gamma]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<<   >>\"\>",
      StringForm[ "<<   >>"],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(bRCHARGEGHOSTcRCHARGEGHOSTstress\  = \ 
        I\ \ \ NO[bRCHARGEGHOST, \ 
            cRCHARGEGHOST']\ ;\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(OPE[bRCHARGEGHOSTcRCHARGEGHOSTstress, 
      bRCHARGEGHOST]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(OPE[bRCHARGEGHOSTcRCHARGEGHOSTstress, 
      cRCHARGEGHOST]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(stresstest[
      bRCHARGEGHOSTcRCHARGEGHOSTstress, \ \(-2\)]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    InterpretationBox["\<\"<< 2|| \\!\\(bRCHARGEGHOST\\) ||1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[bRCHARGEGHOST]\\) >>\"\>",
      StringForm[ "<< 2|| `` ||1|| `` >>", bRCHARGEGHOST, 
        Derivative[ 1][ bRCHARGEGHOST]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<< 1|| \
\\!\\(\\(\\(Derivative[1]\\)\\)[cRCHARGEGHOST]\\) >>\"\>",
      StringForm[ "<< 1|| `` >>", 
        Derivative[ 1][ cRCHARGEGHOST]],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<<   >>\"\>",
      StringForm[ "<<   >>"],
      Editable->False]], "Output"],

Cell[BoxData[
    InterpretationBox["\<\"<< 1|| \\!\\(\\(\\(Derivative[1]\\)\\)[calt]\\) >>\
\"\>",
      StringForm[ "<< 1|| `` >>", 
        Derivative[ 1][ calt]],
      Editable->False]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False],

Cell[BoxData[
    InterpretationBox["\<\"<<   >>\"\>",
      StringForm[ "<<   >>"],
      Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["Now we define a collection of some of the ghost \
contributions to the stress tensor:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(ghoststress\  = \ 
        bcstress\  + \ bRCHARGEGHOSTcRCHARGEGHOSTstress\  + \ 
          betagammabarstress\  + \ betabargammastress;\)\)], "Input"],

Cell[TextData[StyleBox["For later convenience, we also define a particular \
rescaling operation:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(R2Rules = \ {gamma\  \[Rule] \ r2\ \ gamma, \ 
          gammabar\  \[Rule] \ r2\ \ gammabar\ , \ 
          cRCHARGEGHOST\  \[Rule] \ r2\ \ cRCHARGEGHOST, \ 
          beta\  \[Rule] \ beta/r2, \ betabar\  \[Rule] \ betabar\ /\ r2, \ 
          bRCHARGEGHOST\  \[Rule] \ bRCHARGEGHOST\ /\ r2};\)\)], "Input"],

Cell[TextData[StyleBox["Here we perform a few more checks of the OPE \
definitions:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[{
    \(\(\(gg\  = \ 
        1\ /\ Sqrt[2] \((\(-\ \ NO[beta, cRCHARGEGHOST]\)\  + \ 
              2\ \ NO[bRCHARGEGHOST', gamma]\  + \ 
              4\ \ NO[bRCHARGEGHOST, gamma']\  + \ 
              3\ \ I\ r2\ NO[beta, cREPARAMGHOST']\  + \ 
              2\ \ I\ r2\ NO[beta', cREPARAMGHOST]\  - \ 
              2\ I\ /r2\ NO[bREPARAMGHOST, 
                  gamma])\);\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(ggbar\  = \ 
        1\ /\ Sqrt[
              2] \((\(-\ \ NO[betabar, cRCHARGEGHOST]\)\  + \ \ 2\ NO[
                  bRCHARGEGHOST', gammabar]\  + \ 
              4\ NO[bRCHARGEGHOST, gammabar']\  - \ 
              3\ \ I\ r2\ NO[betabar, cREPARAMGHOST']\  - \ 
              2\ \ I\ r2\ NO[betabar', cREPARAMGHOST]\  + \ 
              2\ I\ \ /\ r2\ NO[bREPARAMGHOST, gammabar])\);\)\)}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(Simplify[OPE[gg, gg]\ ];\)\), "\[IndentingNewLine]", 
    \(\(Simplify[OPE[ggbar, ggbar]\ ];\)\), "\[IndentingNewLine]", 
    \(\(Simplify[OPE[gg, ggbar]\ ];\)\), "\[IndentingNewLine]", 
    \(\(jrg\  = \ 
        Simplify[\(-\ \((1/2)\)\)\ \(OPEPole[
                2]\)[%]];\)\), "\[IndentingNewLine]", 
    \(\(OPESimplify[OPE[jrg, gg]];\)\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[%]\  - \ I\ gg]\), "\[IndentingNewLine]", 
    \(\(OPESimplify[OPE[jrg, ggbar]];\)\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[%]\  + \ I\ ggbar]\), "\[IndentingNewLine]", 
    \(\(OPE[jrg, jrg];\)\), "\[IndentingNewLine]", 
    \(\(Simplify[\((I/2)\) \((\(OPEPole[1]\)[OPE[gg, ggbar]]\  + \ 
              jrg')\)];\)\), "\[IndentingNewLine]", 
    \(Simplify[% - \ ghoststress]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[TextData[{
  StyleBox["Now we define a set of new quantities labeled by the \"mod\" tag, \
which indicates the basi",
    FontColor->RGBColor[1, 0, 0]],
  "cONE",
  " ",
  StyleBox["matter contributrions plus 1/2 of the ghost contribution:",
    FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[BoxData[{
    \(\(modstress\  = \ 
        Tneq2\  + \ \((1/2)\)\ ghoststress;\)\), "\[IndentingNewLine]", 
    \(\(jmod\  = \ JR\  + \ \((1/2)\)\ jrg;\)\), "\[IndentingNewLine]", 
    \(\(gmod\  = \ Gneq2\  + \ \((1/2)\)\ gg;\)\), "\[IndentingNewLine]", 
    \(\(gmodbar\  = \ Gneq2bar\  + \ \((1/2)\)\ ggbar;\)\)}], "Input"],

Cell[TextData[StyleBox["Here we define the BRST current and perform a few \
checks of the definition:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(jbrst\  = \ 
        Simplify[
          NO[cREPARAMGHOST, \ 
              modstress]\  + \ \((1/\((2\ r2)\))\)\ \ NO[cRCHARGEGHOST, \ 
                jmod]\  + \ \((I\ /\((r2\ \ Sqrt[2])\))\)\ NO[gammabar, \ 
                gmod]\  - \ \((I\ /\ \((\ r2\ Sqrt[2])\))\)\ NO[gamma, \ 
                gmodbar]]\ ;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[OPE[jbrst, bREPARAMGHOST]]\  - \ 
        I\ ghoststress]\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[OPE[jbrst, beta]]\  + \ 
        I\ \ gg\ /\ \((r2\ Sqrt[2])\)]\), "\[IndentingNewLine]", 
    \(\(\(Simplify[\(OPEPole[1]\)[OPE[jbrst, bRCHARGEGHOST]]\  - \ 
        I\ \ \ jrg\ /\ \((r2\ 2)\)]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(\[ImaginaryI]\ Tneq2\)], "Output"],

Cell[BoxData[
    \(\(-\(\(\[ImaginaryI]\ Gneq2\)\/\(\@2\ r2\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(\[ImaginaryI]\ JR\)\/\(2\ r2\)\)], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["The first order pole in the OPE of jbrst with itself \
(or the commutator of jbrst with itself) should be a total derivative.  This \
is demonstrated here:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(derivand\  = \ \[ImaginaryI]\/\(4\ r2\^2\)\ NO[beta, gamma, 
              gammabar, gammabar]\  + \ \[ImaginaryI]\/\(4\ r2\^2\)\ NO[
              betabar, gamma, gamma, gammabar]\  + \((1/4)\)\ NO[
              cREPARAMGHOST'', 
              cREPARAMGHOST]\  - \ \ \ \[ImaginaryI]\/\(4\ r2\)\ NO[beta, 
              gammabar, cREPARAMGHOST, 
              cRCHARGEGHOST]\  + \ \[ImaginaryI]\/\(4\ r2\)\ NO[betabar, 
              gamma, cREPARAMGHOST, 
              cRCHARGEGHOST]\ \  - \ \((1/\ \((2\ r2^2)\))\) 
            NO[gamma, gammabar, bREPARAMGHOST, 
              cREPARAMGHOST] - \ \((1/\ \((2\ r2^2)\))\) 
            NO[gamma, gammabar, bRCHARGEGHOST, 
              cRCHARGEGHOST]\ \ \  - \(1\/\(8\ r2\^2\)\) \
\((\(-\[ImaginaryI]\)\ \@2\ r2\ NO[gamma, 
                  NO[Gneq2bar, 
                    cREPARAMGHOST]])\)\  + \(1\/\(8\ r2\^2\)\) \((\(-\
\[ImaginaryI]\)\ \@2\ r2\ NO[gammabar, 
                  NO[Gneq2, 
                    cREPARAMGHOST]])\)\  + \ \((1/\ \((4\ r2)\))\)\ NO[JR, 
              cREPARAMGHOST, 
              cRCHARGEGHOST]\  - \ \((I\ /\ \((4\ r2^2)\))\)\ NO[gamma', 
              gammabar]\  - \ \((I\ /\ \((4\ r2^2)\))\)\ NO[gamma, 
              gammabar']\ \ ;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(integrandofqbrstsquared\  = \ 
        Simplify[\(OPEPole[1]\)[
            OPE[jbrst, \ jbrst]]\ ];\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(expr\  = \ 
      Simplify[integrandofqbrstsquared\  - \ 
          derivand']\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["We now define the BRST current of our final theory:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(omsub = {\[Omega]bar \[Rule] 1/\[Omega]};\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(GFbar\  = \ bONEbar\/\[Omega];\)\), "\[IndentingNewLine]", 
    \(\(GF\  = \ \(1\/a\) \((\[Omega]\ \((a\ bONE - 2\ a\ NO[cONE, TBOS] - 
                  4\ NO[cONE, NO[dvp, dvm]] + 
                  2\ \[ImaginaryI]\ \@2\ NO[cONE, \(Derivative[1]\)[dvm]] + 
                  2\ \[ImaginaryI]\ a\ NO[cONEbar, 
                      NO[bONE, \(Derivative[1]\)[cONE]]] + 
                  2\ \[ImaginaryI]\ a\ NO[cONEbar, 
                      NO[\(Derivative[1]\)[bONE], cONE]] + 
                  4\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[cONE], dvm] - 
                  2\ \[ImaginaryI]\ a\ NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, bONEbar]] + 
                  4\ \[ImaginaryI]\ a\ NO[\(Derivative[1]\)[cONEbar], 
                      NO[bONE, cONE]] - 
                  2\ a\ \(Derivative[2]\)[
                      cONE])\))\);\)\), "\[IndentingNewLine]", 
    \(\(JF\  = 
        Simplify[\(-\((1\ /\ 2)\)\) \(OPEPole[
                2]\)[\(OPESimplify[OPE[GF, \ GFbar]\ ]\  /. \ omsub\) /. \ 
                cbos\  \[Rule] \ 26]];\)\), "\[IndentingNewLine]", 
    \(\(TF\  = \ 
        Simplify[\((I\ /\ 
                2)\) \((\(OPEPole[1]\)[
                  OPESimplify[OPE[GF, \ GFbar]\ ]\  /. \ omsub] + \ 
                JF')\)];\)\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    RowBox[{\(ReplaceAll::"reps"\), \(\(:\)\(\ \)\), 
      "\"\<{omsub} is neither a list of replacement rules nor a valid \
dispatch table, and so cannot be used for replacing. \!\(
\*ButtonBox[\(More\[Ellipsis]\),
ButtonData:>\\\"ReplaceAll::reps\\\",
ButtonStyle->\\\"RefGuideLinkText\\\",
ButtonFrame->\\\"None\\\"]\)\>\""}]], "Message",
  GeneratedCell->False,
  CellAutoOverwrite->False]
}, Open  ]],

Cell[BoxData[{
    \(\(modstress\  = \ 
        TF\  + \ \((1/2)\)\ ghoststress;\)\), "\[IndentingNewLine]", 
    \(\(jmod\  = \ JF\  + \ \((1/2)\)\ jrg;\)\), "\[IndentingNewLine]", 
    \(\(gmod\  = \ GF\  + \ \((1/2)\)\ gg;\)\), "\[IndentingNewLine]", 
    \(\(\(gmodbar\  = \ 
        GFbar\  + \ \((1/2)\)\ ggbar;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(jbrstus\  = \ 
        Simplify[
          NO[cREPARAMGHOST, \ 
              modstress]\  + \ \((1/\((2\ r2)\))\)\ \ NO[cRCHARGEGHOST, \ 
                jmod]\  + \ \((I\ /\((r2\ \ Sqrt[2])\))\)\ NO[gammabar, \ 
                gmod]\  - \ \((I\ /\ \((\ r2\ Sqrt[2])\))\)\ NO[gamma, \ 
                gmodbar]];\)\)}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(Simplify[\(OPEPole[1]\)[OPE[jbrstus, bREPARAMGHOST]]\  - \ 
        I\ ghoststress\  - \ I\ \ TF]\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[OPE[jbrstus, beta]]\  + \ 
        I\ \ gg\ /\ \((r2\ Sqrt[2])\)\  + \ 
        I\ GF\ /\ \((r2\ Sqrt[2])\)\ ]\), "\[IndentingNewLine]", 
    \(Simplify[\(OPEPole[1]\)[OPE[jbrstus, bRCHARGEGHOST]]\  - \ 
        I\ \ \ jrg\ /\ \((r2\ 2)\)\  - \ 
        I\ JF\ /\ \((r2\ 2)\)\ ]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[TextData[{
  StyleBox["The commutator of the BRST current with itself is a total \
derivative, as long as the central charge contribution from the ",
    FontColor->RGBColor[1, 0, 0]],
  "bosonic",
  " ",
  StyleBox["system (i.e., 'cbos') is precisely 26.",
    FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(derivand\  = \[IndentingNewLine]\ \[ImaginaryI]\/\(4\ r2\^2\)\ NO[
              beta, gamma, gammabar, 
              gammabar]\  + \ \[ImaginaryI]\/\(4\ r2\^2\)\ NO[betabar, gamma, 
              gamma, gammabar]\  + \((1/4)\)\ NO[cREPARAMGHOST'', 
              cREPARAMGHOST]\  - \ \ \ \[ImaginaryI]\/\(4\ r2\)\ NO[beta, 
              gammabar, cREPARAMGHOST, 
              cRCHARGEGHOST]\  + \ \[ImaginaryI]\/\(4\ r2\)\ NO[betabar, 
              gamma, cREPARAMGHOST, 
              cRCHARGEGHOST]\ \  - \ \((1/\ \((2\ r2^2)\))\) 
            NO[gamma, gammabar, bREPARAMGHOST, 
              cREPARAMGHOST] - \ \((1/\ \((2\ r2^2)\))\) 
            NO[gamma, gammabar, bRCHARGEGHOST, 
              cRCHARGEGHOST]\ \ \  - \(1\/\(8\ r2\^2\)\) \
\((\(-\[ImaginaryI]\)\ \@2\ r2\ NO[gamma, 
                  NO[GFbar, 
                    cREPARAMGHOST]])\)\  + \(1\/\(8\ r2\^2\)\) \((\(-\
\[ImaginaryI]\)\ \@2\ r2\ NO[gammabar, 
                  NO[GF, cREPARAMGHOST]])\)\  + \ \((1/\ \((4\ r2)\))\)\ NO[
              JF, cREPARAMGHOST, 
              cRCHARGEGHOST]\  - \ \((I\ /\ \((4\ r2^2)\))\)\ NO[gamma', 
              gammabar]\  - \ \((I\ /\ \((4\ r2^2)\))\)\ NO[gamma, 
              gammabar']\ ;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(integrandofqbrstsquared\  = \ 
        Simplify[\(OPEPole[1]\)[
            OPE[jbrstus, \ jbrstus]]\ ];\)\), "\[IndentingNewLine]", 
    \(expr\  = \ 
      Simplify[integrandofqbrstsquared\  - \ 
          derivand']\), "\[IndentingNewLine]", 
    \(%\  /. \ {cbos\  \[Rule] \ 26}\)}], "Input"],

Cell[BoxData[
    \(\(\(1\/\(12\ r2\^2\)\)\((\((\(-26\) + 
            cbos)\)\ \((\[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[gammabar, \(Derivative[3]\)[cONE]]] + 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[gammabar], \(Derivative[2]\)[cONE]]] + 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[2]\)[gammabar], \(Derivative[1]\)[
                    cONE]]] + \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
                cREPARAMGHOST, NO[\(Derivative[3]\)[gammabar], cONE]] - 
            2\ \[Omega]\^2\ NO[gammabar, 
                NO[gammabar, NO[\(Derivative[3]\)[cONE], cONE]]] - 
            6\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
                NO[gammabar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
            6\ \[Omega]\^2\ NO[\(Derivative[2]\)[gammabar], 
                NO[gammabar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
            r2\^2\ NO[\(Derivative[3]\)[cREPARAMGHOST], 
                cREPARAMGHOST] - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ \
NO[\(Derivative[3]\)[cREPARAMGHOST], NO[gammabar, cONE]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["At this point we have defined and checked  all of the \
necessary preliminary quantities and their OPEs.",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[TextData[StyleBox["To simplify subsequent computations, we define a \
grading scheme according to the following:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(GRADING = \[IndentingNewLine]{cREPARAMGHOST\  \[Rule] \ 
            cREPARAMGHOST\ gg1^\((1)\), \ \[IndentingNewLine]bREPARAMGHOST\  \
\[Rule] \ 
            bREPARAMGHOST/\ \((gg1^\((1)\))\), \[IndentingNewLine]\
\[IndentingNewLine]bRCHARGEGHOST\  \[Rule] \ 
            bRCHARGEGHOST\ \ \ gg1^\((0)\)\ , \ \
\[IndentingNewLine]cRCHARGEGHOST\  \[Rule] \ 
            cRCHARGEGHOST\ \ /\ \((gg1^\((0)\))\), \[IndentingNewLine]\
\[IndentingNewLine]cONE \[Rule] \ 
            gg1^\((2)\)\ cONE, \[IndentingNewLine]bONE \[Rule] \ 
            bONE/gg1^\((2)\), \[IndentingNewLine]\[IndentingNewLine]cONEbar \
\[Rule] \ gg1^\((2)\)\ cONEbar, \[IndentingNewLine]bONEbar \[Rule] 
            bONEbar/gg1^\((2)\), \[IndentingNewLine]\[IndentingNewLine]gamma \
-> \ gamma\ \((gg1^1)\), \[IndentingNewLine]beta \[Rule] 
            beta\ /\((gg1^1)\), \
\[IndentingNewLine]\[IndentingNewLine]gammabar -> \ 
            gammabar\ \((gg1^1)\), \[IndentingNewLine]betabar \[Rule] 
            betabar\ \ /\((gg1^1)\), \[IndentingNewLine]\[IndentingNewLine]vp \
\[Rule] gg1^\((0)\)\ \ vp, \[IndentingNewLine]dvm \[Rule] 
            dvm/\((gg1^\((0)\))\)};\)\)], "Input"],

Cell[TextData[StyleBox["'Newgrade' sets to zero all terms in an expression \
that do not have a specified grading (grading is specified in the second \
slot).",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(Newgrade[Ffff1_, nnfff2_] := \[IndentingNewLine]If[
        nnfff2 \[Equal] 
          0, \[IndentingNewLine]Coefficient[\[IndentingNewLine]Expand[\
\[IndentingNewLine]gg1\ \ ReplaceAll[Ffff1, \[IndentingNewLine]GRADING]\ ], 
          gg1], \[IndentingNewLine]Coefficient[\[IndentingNewLine]Expand[\
\[IndentingNewLine]ReplaceAll[
              Ffff1, \[IndentingNewLine]GRADING]\ ], \ \ gg1\^nnfff2]\ \ \
]\)], "Input"],

Cell[TextData[{
  StyleBox["Define a basic",
    FontColor->RGBColor[1, 0, 0]],
  " ",
  StyleBox["commutator function:",
    FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[BoxData[
    \(com[fff_, \ ggg_]\  := \ \(OPEPole[1]\)[OPE[fff, ggg]]\)], "Input"],

Cell[TextData[StyleBox["Define the generating function that implements the \
variable transformation:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(gtot\  = \ 
        1\/30\ \((\(-5\)\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
              15\ NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              15\ NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
              10\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          cONE]]]]] + \(1\/\[Omega]\) \((10\ \[ImaginaryI]\ \
NO[bRCHARGEGHOST, NO[gamma, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, 
                            NO[cONE, \(Derivative[1]\)[
                                vp]]]]]])\) - \(1\/\[Omega]\) \((50\ \@2\ NO[
                      bRCHARGEGHOST, 
                      NO[gamma, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, \(Derivative[1]\)[
                              cONE]]]]])\) - \(1\/\[Omega]\) \((30\ \@2\ NO[
                      bRCHARGEGHOST, 
                      NO[gamma, 
                        NO[\(Derivative[2]\)[cONEbar], 
                          NO[cONEbar, 
                            cONE]]]])\) + \(60\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, \(Derivative[1]\)[cONEbar]]]\)\/\[Omega] + 
              30\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[gammabar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
              40\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[gammabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              30\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[gammabar, \(Derivative[1]\)[cONE]]] - 
              15\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                    NO[cONEbar, cONE]]] + \(1\/\[Omega]\) \((30\ \@2\ NO[
                      bRCHARGEGHOST, 
                      NO[\(Derivative[1]\)[gamma], 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, cONE]]]])\) + 
              90\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gammabar], cONE]] - 
              40\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gammabar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]] + \(1\/\[Omega]\^2\) \((30\ \[ImaginaryI]\ \
NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONEbar]]])\) + 
              5\ \@2\ NO[beta, 
                  NO[gammabar, 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              90\ \[ImaginaryI]\ NO[beta, 
                  NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
              20\ NO[beta, 
                  NO[gammabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              60\ \[ImaginaryI]\ NO[beta, 
                  NO[\(Derivative[1]\)[gammabar], NO[cONEbar, cONE]]] - 
              30\ \[ImaginaryI]\ NO[betabar, 
                  NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
              20\ NO[betabar, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          cONE]]]]] + \(15\ \[ImaginaryI]\ NO[bREPARAMGHOST, \
NO[cRCHARGEGHOST, NO[cONEbar, cONE]]]\)\/r2 + 
              10\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
              30\ NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      cONE]]] - \(1\/\(r2\ \[Omega]\)\) \((10\ \[ImaginaryI]\ \
\@2\ NO[bREPARAMGHOST, 
                      NO[gamma, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, 
                            cONE]]]])\) - \(30\ \@2\ \[Omega]\ \
NO[bREPARAMGHOST, NO[gammabar, cONE]]\)\/r2 + 
              15\ NO[bREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[cONEbar, 
                      cONE]]] - \(15\ \[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, \
NO[beta, cONEbar]]\)\/\[Omega] - \(1\/\[Omega]\) \((10\ \@2\ NO[
                      cRCHARGEGHOST, 
                      NO[beta, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, cONE]]]])\) - 
              15\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
                  NO[betabar, cONE]] + 
              5\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
                  NO[betabar, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]] - \(120\ \@2\ NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[dvm]]]\)\/a + 
              5\ \@2\ NO[cONEbar, 
                  NO[cONE, \(Derivative[2]\)[
                      vp]]] - \(120\ \@2\ NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], dvm]]\)\/a - 
              5\ \@2\ NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]] + 
              60\ \[ImaginaryI]\ NO[cONEbar, \(Derivative[2]\)[cONE]] + 
              5\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[cONE, 
                        NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                            vp]]]]]] - 
              5\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] + 
              5\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] - 
              25\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              4\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
              10\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
              30\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[
                        cONE]]]] - 
              30\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]]] - 
              10\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[2]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              30\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, \(Derivative[1]\)[
                      vp]]] - \(1\/\[Omega]\) \((15\ \[ImaginaryI]\ r2\ NO[
                      cREPARAMGHOST, 
                      NO[beta, 
                        NO[cONEbar, \(Derivative[1]\)[
                            vp]]]])\) - \(1\/\[Omega]\) \((5\ r2\ NO[
                      cREPARAMGHOST, 
                      NO[beta, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, 
                            NO[cONE, \(Derivative[1]\)[
                                vp]]]]]])\) + \(1\/\[Omega]\) \((10\ \
\[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                      NO[beta, 
                        NO[\(Derivative[1]\)[cONEbar], 
                          NO[cONEbar, \(Derivative[1]\)[
                              cONE]]]]])\) + \(45\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[beta, \(Derivative[1]\)[cONEbar]]]\)\/\[Omega] - 
              15\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[betabar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
              10\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
              5\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
              5\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              45\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[betabar, \(Derivative[1]\)[cONE]]] - 
              5\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
              15\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
              15\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
              10\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          cONE]]]]] + \(15\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], cONEbar]]\)\/\[Omega] - 
              15\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[betabar], cONE]] + 
              5\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[betabar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              15\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]] + 
              60\ NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[bONE, 
                      cONE]]] + \(1\/a\) \((120\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]])\) + 
              3\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              25\ NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[2]\)[cONE], cONE]]])\);\)\)], "Input"],

Cell[TextData[StyleBox["Now we use the above generating function to define \
transformed variables.  For convenience, a set of additional replacement \
rules can be defined as 'sols'.",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(\(sols = {};\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(jb0\  = \ jbrstus;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(cg0\  = \ cREPARAMGHOST\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cg1\  = \ 
      Simplify[com[gtot, cg0] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cg2\  = \ \((1/2)\)\ Simplify[
          com[gtot, cg1] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cg3\  = \ \((1/3)\)\ Simplify[
          com[gtot, cg2] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cg4\  = \ \((1/4)\)\ Simplify[
          com[gtot, cg3] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cg5\  = \ \((1/5)\)\ Simplify[
          com[gtot, cg4] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(cgtrans\  = \ 
      Simplify[cg0\  + \ cg1\  + \ cg2\  + \ cg3\  + \ cg4\  + \ 
          cg5]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(bg0\  = \ bREPARAMGHOST\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bg1\  = \ Simplify[com[gtot, bg0] /. \ sols]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bg2\  = \ \((1/2)\)\ Simplify[com[gtot, bg1] /. \ sols]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bg3\  = \ \((1/3)\)\ Simplify[com[gtot, bg2] /. \ sols]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bg4\  = \ \((1/4)\)\ Simplify[com[gtot, bg3] /. \ sols]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bg5\  = \ \((1/5)\)\ Simplify[
          com[gtot, bg4] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(bg6\  = \ \((1/6)\)\ Simplify[
          com[gtot, bg5] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(bgtrans\  = \ 
      Simplify[bg0\  + \ bg1\  + \ bg2\  + \ bg3\  + \ bg4\  + \ bg5\  + \ 
          bg6]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b0\  = \ bONE\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b1\  = \ 
        Simplify[com[gtot /. \ sols, \ b0]];\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b2\  = \ \((1/2)\)\ Simplify[com[gtot /. \ sols, \ b1]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b3\  = \ \((1/3)\)\ Simplify[
          com[gtot /. \ sols, \ b2]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b4\  = \ \((1/4)\)\ Simplify[com[gtot /. \ sols, \ b3]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b5\  = \ \((1/5)\)\ Simplify[
          com[gtot /. \ sols, \ b4]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b6\  = \ \((1/6)\)\ Simplify[com[gtot /. \ sols, \ b5]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b7\  = \ \((1/7)\)\ Simplify[com[gtot /. \ sols, \ b6]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(bONEtrans\  = \ 
      Simplify[b0\  + \ b1\  + \ b2\  + \ b3\  + \ b4\  + \ b5\  + \ b6\  + \ 
          b7]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c0b\  = \ cONEbar\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c1b\  = \ com[gtot /. sols, \ c0b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c2b\  = \ \((1/2)\)\ com[gtot /. sols, \ 
          c1b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(cONEbartrans\  = \ 
      Simplify[c0b\  + \ c1b\  + \ c2b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b0b\  = \ bONEbar\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b1b\  = \ 
      Simplify[com[gtot /. \ sols, \ b0b]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b2b\  = Simplify[\((1/2)\)\ com[gtot /. \ sols, \ b1b]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b3b\  = 
      Simplify[\((1/3)\)\ com[gtot /. \ sols, \ 
            b2b]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b4b\  = Simplify[\((1/4)\)\ com[gtot /. \ sols, \ b3b]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b5b\  = 
      Simplify[\((1/5)\)\ com[gtot /. \ sols, \ 
            b4b]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b6b\  = Simplify[\((1/6)\)\ com[gtot /. \ sols, \ b5b]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b7b\  = 
      Simplify[\((1/7)\)\ com[gtot /. \ sols, \ 
            b6b]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(bONEbartrans\  = \ 
      Simplify[b0b\  + \ b1b\  + \ b2b\  + \ b3b\  + \ b4b\  + \ b5b\  + \ 
          b6b\  + \ b7b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c0\  = \ cONE\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c1 = \ com[gtot /. sols, \ c0]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(cONEtrans\  = \ Simplify[c0\  + \ c1\ ]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be0\  = \ beta\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be1\  = \ 
      Simplify[com[gtot, be0] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be2\  = \ \((1/2)\)\ Simplify[
          com[gtot, be1] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be3\  = \ \((1/3)\)\ Simplify[
          com[gtot, be2] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be4\  = \ \((1/4)\)\ Simplify[
          com[gtot, be3] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be5\  = \ \((1/5)\)\ Simplify[
          com[gtot, be4] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be6\  = \ \((1/6)\)\ Simplify[
          com[gtot, be5] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(betatrans\  = \ 
      Simplify[be0\  + \ be1\  + \ be2\  + \ be3\  + \ be4\  + \ be5\  + \ 
          be6]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be0b\  = \ betabar\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be1b\  = \ 
      Simplify[com[gtot, be0b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be2b\  = \ \((1/2)\)\ Simplify[
          com[gtot, be1b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be3b\  = \ \((1/3)\)\ Simplify[
          com[gtot, be2b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be4b\  = \ \((1/4)\)\ Simplify[
          com[gtot, be3b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be5b\  = \ \((1/5)\)\ Simplify[
          com[gtot, be4b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(be6b\  = \ \((1/6)\)\ Simplify[
          com[gtot, be5b] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(betabartrans\  = \ 
      Simplify[be0b\  + \ be1b\  + \ be2b\  + \ be3b\  + \ be4b\  + \ 
          be5b\  + \ be6b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp0\  = \ vp\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp1\  = \ 
      Simplify[com[gtot, vp0] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp2\  = \ \((1/2)\)\ Simplify[
          com[gtot, vp1] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp3\  = \ \((1/3)\)\ Simplify[
          com[gtot, vp2] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp4\  = \ \((1/4)\)\ Simplify[
          com[gtot, vp3] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp5\  = \ \((1/5)\)\ Simplify[
          com[gtot, vp4] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vp6\  = \ \((1/6)\)\ Simplify[
          com[gtot, vp5] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(vptrans\  = \ 
      Simplify[vp0\  + \ vp1\  + \ vp2\  + \ vp3\  + \ vp4\  + \ vp5\  + \ 
          vp6]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm0\  = \ dvm\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm1\  = \ 
      Simplify[com[gtot, dvm0] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm2\  = \ \((1/2)\)\ Simplify[
          com[gtot, dvm1] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm3\  = \ \((1/3)\)\ Simplify[
          com[gtot, dvm2] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm4\  = \ \((1/4)\)\ Simplify[
          com[gtot, dvm3] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm5\  = \ \((1/5)\)\ Simplify[
          com[gtot, dvm4] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvm6\  = \ \((1/6)\)\ Simplify[
          com[gtot, dvm5] /. \ sols]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(dvmtrans\  = \ 
      Simplify[dvm0\  + \ dvm1\  + \ dvm2\  + \ dvm3\  + \ dvm4\  + \ 
          dvm5\  + \ dvm6]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam0\  = \ gamma\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam1\  = 
      Simplify[\ com[gtot /. \ sols, gam0]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam2\  = \((1/2)\) 
        Simplify[\ com[gtot /. \ sols, gam1]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam3\  = \((1/3)\)\ Simplify[\ 
          com[gtot /. \ sols, gam2]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam4\  = \((1/4)\)\ Simplify[\ 
          com[gtot /. \ sols, gam3]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam5\  = \((1/5)\)\ Simplify[\ 
          com[gtot /. \ sols, gam4]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam6\  = \((1/6)\)\ Simplify[\ 
          com[gtot /. \ sols, gam5]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gamtrans\  = \ 
      Simplify[gam0\  + \ gam1\  + \ gam2\  + \ gam3\  + \ gam4\ \  + \ 
          gam5\  + \ gam6]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam0b\  = \ gammabar;\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam1b\  = 
      Simplify[\ com[gtot /. \ sols, gam0b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam2b\  = \((1/2)\) 
        Simplify[\ com[gtot /. \ sols, gam1b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam3b\  = \((1/3)\)\ Simplify[\ 
          com[gtot /. \ sols, gam2b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam4b\  = \((1/4)\)\ Simplify[\ 
          com[gtot /. \ sols, gam3b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam5b\  = \((1/5)\)\ Simplify[\ 
          com[gtot /. \ sols, gam4b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gam6b\  = \((1/6)\)\ Simplify[\ 
          com[gtot /. \ sols, gam5b]]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(gambartrans\  = \ 
      Simplify[gam0b\  + \ gam1b\  + \ gam2b\  + \ gam3b\  + \ gam4b\ \  + \ 
          gam5b\  + \ gam6b]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b0alt\  = \ bRCHARGEGHOST\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b1alt\  = \ Simplify[com[gtot /. \ sols, \ b0alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b2alt\  = 
      Simplify[\((1/2)\)\ com[gtot /. \ sols, \ 
            b1alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b3alt\  = Simplify[\((1/3)\)\ com[gtot /. \ sols, \ b2alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b4alt\  = 
      Simplify[\((1/4)\)\ com[gtot /. \ sols, \ 
            b3alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b5alt\  = Simplify[\((1/5)\)\ com[gtot /. \ sols, \ b4alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(b6alt\  = 
      Simplify[\((1/6)\)\ com[gtot /. \ sols, \ 
            b5alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(b7alt\  = 
      Simplify[\((1/7)\)\ com[gtot /. \ sols, \ 
            b6alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(bRCHARGEGHOSTtrans\  = \ 
      Simplify[b0alt\  + \ b1alt\  + \ b2alt\  + \ b3alt\  + \ b4alt\  + \ 
          b5alt\  + \ b6alt\  + \ b7alt]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c0alt\  = \ cRCHARGEGHOST\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c1alt\  = \ 
      Simplify[com[gtot /. \ sols, \ c0alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(c2alt\  = Simplify[\((1/2)\)\ com[gtot /. \ sols, \ c1alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c3alt\  = 
      Simplify[\((1/3)\)\ com[gtot /. \ sols, \ 
            c2alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(c4alt\  = Simplify[\((1/4)\)\ com[gtot /. \ sols, \ c3alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c5alt\  = 
      Simplify[\((1/5)\)\ com[gtot /. \ sols, \ 
            c4alt]]\)\(\[IndentingNewLine]\)
    \)\), "\n", 
    \(\(\(c6alt\  = Simplify[\((1/6)\)\ com[gtot /. \ sols, \ c5alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(c7alt\  = Simplify[\((1/7)\)\ com[gtot /. \ sols, \ c6alt]]\)\(\n\)
    \)\), "\[IndentingNewLine]", 
    \(cRCHARGEGHOSTtrans\  = \ 
      Simplify[c0alt\  + \ c1alt\  + \ c2alt\  + \ c3alt\  + \ c4alt\  + \ 
          c5alt\  + \ c6alt\  + \ c7alt]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[BoxData[
    \(cREPARAMGHOST\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ r2\ \[Omega]\)\)\((3\ \[Omega]\ NO[cRCHARGEGHOST, 
            NO[cONEbar, cONE]] + 
        2\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
        6\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], cONE]] - 
        2\ \@2\ NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
        6\ \[ImaginaryI]\ \@2\ \[Omega]\^2\ NO[gammabar, cONE] - 
        3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cONEbar, cONE]])\)\)\)], "Output"],

Cell[BoxData[
    \(1\/2\ \((NO[cRCHARGEGHOST, NO[cONEbar, cONE]]\/r2 + \@2\ NO[
              cREPARAMGHOST, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
          2\ \[ImaginaryI]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          2\/3\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \[ImaginaryI]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(\(r2\ \[Omega]\ NO[cREPARAMGHOST, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]] + 2\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, cONE]]]\)\/\(3\ \@2\ r2\ \[Omega]\)\)], "Output"],

Cell[BoxData[
    \(\(-\(1\/3\)\)\ NO[cREPARAMGHOST, 
        NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(cREPARAMGHOST + 
      NO[cRCHARGEGHOST, NO[cONEbar, cONE]]\/r2 + \@2\ NO[cREPARAMGHOST, 
          NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
      2\ \[ImaginaryI]\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[cONEbar], 
            cONE]] + \(\[ImaginaryI]\ \@2\ \[Omega]\ NO[gammabar, cONE]\)\/r2 \
- \[ImaginaryI]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[cONEbar, cONE]]\)], "Output"],

Cell[BoxData[
    \(bREPARAMGHOST\)], "Output"],

Cell[BoxData[
    \(1\/30\ \((\(-\(\(15\ r2\ NO[beta, 
                    NO[cONEbar, \(Derivative[1]\)[
                        vp]]]\)\/\[Omega]\)\) + \(5\ \[ImaginaryI]\ r2\ \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \(10\ \@2\ r2\ NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[cONE]]]]\)\/\
\[Omega] - \(45\ \[ImaginaryI]\ \@2\ r2\ NO[beta, \(Derivative[1]\)[cONEbar]]\
\)\/\[Omega] - 
          15\ r2\ \[Omega]\ NO[betabar, NO[cONE, \(Derivative[1]\)[vp]]] - 
          10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[betabar, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          5\ \@2\ r2\ \[Omega]\ NO[betabar, 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
          5\ \@2\ r2\ \[Omega]\ NO[betabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] + 
          45\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
              betabar, \(Derivative[1]\)[cONE]] + 
          5\ r2\ NO[bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] - 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] + 
          25\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONE, \(Derivative[1]\)[vp]]]] + 
          4\ \@2\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          10\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          30\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] - 
          30\ r2\ NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]] + 
          10\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          30\ \@2\ r2\ NO[bRCHARGEGHOST, \(Derivative[1]\)[vp]] - 
          10\ \@2\ NO[bREPARAMGHOST, 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          15\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          45\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                cONE]] - \(15\ \[ImaginaryI]\ \@2\ r2\ \
NO[\(Derivative[1]\)[beta], cONEbar]\)\/\[Omega] + 
          15\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                betabar], cONE] + 
          5\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[betabar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          15\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          15\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          10\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          15\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
              NO[cONEbar, cONE]] - 
          15\ r2\ NO[\(Derivative[2]\)[bRCHARGEGHOST], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(1\/2\ \((\(r2\ NO[beta, NO[cONEbar, \(Derivative[1]\)[vp]]]\)\/\[Omega] \
- \(\[ImaginaryI]\ r2\ NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(6\ \[Omega]\) + 
          r2\ \[Omega]\ NO[betabar, NO[cONE, \(Derivative[1]\)[vp]]] + 
          5\/3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[betabar, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - \@2\ r2\ \[Omega]\ NO[
              betabar, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
          3\ \@2\ r2\ \[Omega]\ NO[betabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] - 
          1\/6\ r2\ NO[bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          2\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
          4\ r2\ NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]] + 
          1\/3\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          10\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] - 
          2\ r2\ NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]] + 
          5\/3\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + \@2\ NO[
              bREPARAMGHOST, 
              NO[cONEbar, 
                NO[cONE, \(Derivative[1]\)[vp]]]] + \[ImaginaryI]\ NO[
              bREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
          3\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          2\/3\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                betabar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] + \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          7\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          7\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          5\/3\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \[ImaginaryI]\ NO[\(Derivative[1]\)[
                bREPARAMGHOST], NO[cONEbar, cONE]] - 
          3\ r2\ NO[\(Derivative[2]\)[bRCHARGEGHOST], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ \[Omega]\)\)\((\(-\[ImaginaryI]\)\ r2\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
        2\ \@2\ r2\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[
                  cONE]]]] + \[Omega]\ \((\(-4\)\ \[ImaginaryI]\ r2\ \[Omega]\
\ NO[betabar, NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              2\ \@2\ r2\ \[Omega]\ NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
              8\ \@2\ r2\ \[Omega]\ NO[betabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[\(Derivative[1]\)[cONE], cONE]]] - 
              r2\ NO[bRCHARGEGHOST, 
                  NO[cONEbar, 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                          vp]]]]] - \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] - 
              5\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
              5\ \[ImaginaryI]\ \@2\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONE, \(Derivative[1]\)[vp]]]] - 
              2\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
              2\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] - \@2\ NO[
                  bREPARAMGHOST, 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
              2\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[betabar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] - 
              4\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
              2\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(12\ \[Omega]\)\)\((\[ImaginaryI]\ \((r2\ NO[beta, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, \(Derivative[1]\)[
                        vp]]]]] + \[Omega]\ \((2\ r2\ \[Omega]\ NO[betabar, 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          NO[cONE, \(Derivative[1]\)[
                              vp]]]]] - \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
                      NO[cONEbar, 
                        NO[cONE, 
                          NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                              vp]]]]] - 
                  2\ \((r2\ NO[bRCHARGEGHOST, 
                            NO[\(Derivative[1]\)[cONEbar], 
                              NO[cONEbar, 
                                NO[\(Derivative[2]\)[cONE], cONE]]]] + 
                        5\ r2\ NO[bRCHARGEGHOST, 
                            NO[\(Derivative[2]\)[cONEbar], 
                              NO[cONEbar, 
                                NO[\(Derivative[1]\)[cONE], cONE]]]] + 
                        2\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
                            NO[\(Derivative[1]\)[cONEbar], 
                              NO[cONEbar, 
                                NO[\(Derivative[1]\)[cONE], cONE]]]] - 
                        5\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                            NO[\(Derivative[1]\)[cONEbar], 
                              NO[cONEbar, 
                                NO[\(Derivative[1]\)[cONE], 
                                  cONE]]]])\))\))\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(-\(2\/15\)\)\ \@2\ r2\ NO[bRCHARGEGHOST, 
        NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], 
              NO[cONE, \(Derivative[1]\)[vp]]]]]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(bREPARAMGHOST - \(3\ \[ImaginaryI]\ r2\ NO[beta, \
\(Derivative[1]\)[cONEbar]]\)\/\(\@2\ \[Omega]\) + \(3\ \[ImaginaryI]\ r2\ \
\[Omega]\ NO[betabar, \(Derivative[1]\)[cONE]]\)\/\@2 - 
      2\ r2\ NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]] - 
      4\ r2\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] - 
      2\ r2\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[2]\)[cONEbar], cONE]] - \@2\ r2\ NO[
          bRCHARGEGHOST, \(Derivative[1]\)[
            vp]] - \(\[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[beta], \
cONEbar]\)\/\(\@2\ \[Omega]\) + \(\[ImaginaryI]\ r2\ \[Omega]\ \
NO[\(Derivative[1]\)[betabar], cONE]\)\/\@2 - 
      4\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
      4\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[\(Derivative[1]\)[cONEbar], cONE]] - 
      2\ r2\ NO[\(Derivative[2]\)[bRCHARGEGHOST], 
          NO[cONEbar, cONE]]\)], "Output"],

Cell[BoxData[
    \(bONE\)], "Output"],

Cell[BoxData[
    \(1\/2\ \((\(\@2\ NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]]\)\/\(3\ \[Omega]\^2\) + \(8\ \
\[ImaginaryI]\ NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]]\)\/\[Omega]\^2 + \(8\ \[ImaginaryI]\ NO[beta, \
NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]]\)\/\(3\ \
\[Omega]\^2\) - 
          2\/3\ \@2\ NO[beta, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          10\/3\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          28\/3\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          2\ NO[beta, 
              NO[gammabar, \(Derivative[1]\)[
                  cONE]]] - \(2\ NO[beta, NO[\(Derivative[1]\)[gamma], \
cONEbar]]\)\/\[Omega]\^2 - \(16\ \[ImaginaryI]\ NO[beta, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]\)\/\(3\ \[Omega]\^2\) + 
          6\ NO[beta, NO[\(Derivative[1]\)[gammabar], cONE]] + 
          14\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          2\/3\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          8\/3\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ NO[betabar, NO[gamma, \(Derivative[1]\)[cONE]]] - 
          2\ NO[betabar, NO[\(Derivative[1]\)[gamma], cONE]] + 
          2\/3\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          1\/3\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          5\/3\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          4\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          6\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, \(Derivative[1]\)[cONE]]] + 
          NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, NO[cONE, \
\(Derivative[2]\)[vp]]]]]\/\(3\ \[Omega]\) + 
          NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
\(Derivative[1]\)[vp]]]]]\/\(3\ \[Omega]\) + \(4\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, \
\(Derivative[2]\)[cONE]]]]\)\/\[Omega] - \(2\ NO[bRCHARGEGHOST, NO[gamma, NO[\
\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(3\ \
\[Omega]\) - \(20\ \[ImaginaryI]\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\(9\ \[Omega]\) + \(16\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) + \(8\ \[ImaginaryI]\
\ \@2\ NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] + \(16\ \@2\ NO[bRCHARGEGHOST, \
NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) + 
          2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          12\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
          2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], cONE]] - 
          13\/3\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\/\(3\ \[Omega]\) - \(8\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] - 
          20\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] - \(4\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[2]\)[gamma], NO[cONEbar, cONE]]]\)\/\[Omega] - 
          NO[bREPARAMGHOST, NO[cRCHARGEGHOST, cONE]]\/r2 - 
          2\/3\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          4\/3\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          2\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, \(Derivative[1]\)[
                  cONE]]] + \(2\ \@2\ NO[bREPARAMGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\(r2\ \[Omega]\) + \(10\ \
\[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\(3\ r2\ \[Omega]\) + 
          3\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], cONE]] - 
          2\/3\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          1\/18\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                      vp]]]]] - \(8\ \@2\ NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[dvm]]]]\)\/a + 
          NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, \
\(Derivative[2]\)[vp]]]]\/\@2 - \(8\ \@2\ NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], NO[cONE, dvm]]]\)\/a + 
          1\/3\ \@2\ NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]] + 
          5\/6\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]] + 
          5\/6\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[3]\)[cONE], cONE]] - 
          NO[cRCHARGEGHOST, NO[beta, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\/\(6\ \[Omega]\) - \(\[ImaginaryI]\ \@2\ \
NO[cRCHARGEGHOST, NO[beta, NO[cONEbar, \(Derivative[1]\)[cONE]]]]\)\/\[Omega] \
- \(3\ \[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\[Omega] + \(8\ \@2\ \
NO[cRCHARGEGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) - \[ImaginaryI]\ \@2\
\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] - \(\[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] + \(7\ \
\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, NO[cONEbar, NO[cONE, \
\(Derivative[2]\)[vp]]]]]\)\/\(6\ \[Omega]\) - \(\[ImaginaryI]\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
\(Derivative[1]\)[vp]]]]]\)\/\(6\ \[Omega]\) - \(2\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[cONEbar, \(Derivative[2]\)[cONE]]]]\)\/\[Omega] \
- \(5\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(3\ \
\[Omega]\) + \(26\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\(15\ \[Omega]\) - \(2\ \[ImaginaryI]\
\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) - \(6\ \
\@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(4\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[2]\)[cONEbar], cONE]]]\)\/\[Omega] + \(2\ \
\[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\(3\ \[Omega]\) + \(r2\ NO[cREPARAMGHOST, NO[beta, \
\(Derivative[1]\)[vp]]]\)\/\[Omega] - \[ImaginaryI]\ r2\ \[Omega]\ NO[
              cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          2\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
          1\/2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          4\/9\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] + 
          4\/3\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
          4\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]]]] + 
          4\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[3]\)[cONE], cONE]]]] + 
          2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
          40\/9\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[2]\)[cONE], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
          2\/3\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          12\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, \(Derivative[2]\)[
                  cONE]]] - \(\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\(6\ \[Omega]\) - \(4\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[\(Derivative[1]\)[beta], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(8\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] - \(4\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) - 
          2\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] + 
          2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONE, \(Derivative[1]\)[vp]]]] + 
          10\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          22\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], \(Derivative[1]\)[
                  cONE]]] - \(2\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[2]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] + 
          10\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], cONE]] + 
          6\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(2\ NO[\(Derivative[1]\)[beta], NO[gamma, \
cONEbar]]\)\/\[Omega]\^2 + 
          2\ NO[\(Derivative[1]\)[beta], NO[gammabar, cONE]] + 
          10\/3\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ NO[\(Derivative[1]\)[betabar], NO[gamma, cONE]] + 
          2\/3\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          5\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, cONE]] - 
          5\/3\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\/\(3\ \[Omega]\) + \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(2\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] + \(10\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], \
NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \[Omega]\) - 
          12\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] - \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[\(Derivative[1]\)[gamma], NO[cONEbar, \
cONE]]]\)\/\[Omega] + 
          2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
              NO[cREPARAMGHOST, cONE]] - 
          2\/3\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
              NO[cREPARAMGHOST, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          8\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[bONE, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          4\/9\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[2]\)[cONE], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(16\ \@2\ NO[\(Derivative[1]\)[cONEbar], \
NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]\)\/a - 
          1\/3\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]] + 
          10\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[2]\)[cONE], 
                cONE]] + \(\[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[beta, NO[cONEbar, cONE]]]\)\/\[Omega] \
+ \(4\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(3\ \[Omega]\) - \(3\ \@2\ \
r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[cONEbar, \(Derivative[1]\
\)[cONE]]]]\)\/\[Omega] - \(9\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[beta, NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\[Omega] - \(8\ \
\[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\(3\ \[Omega]\) - 
          3\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
          5\/3\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          5\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          32\/3\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          18\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, \(Derivative[1]\)[
                  cONE]]] - \(3\ \@2\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[\(Derivative[1]\)[beta], NO[cONEbar, \
cONE]]]\)\/\[Omega] + 
          15\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], cONE]] + 
          7\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          20\/3\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], 
                cONE]] + \(\@2\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], \
NO[beta, NO[cONEbar, cONE]]]\)\/\[Omega] + 
          2\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, cONE]] - 
          5\/3\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ \(Derivative[2]\)[cONE])\)\)], "Output"],

Cell[BoxData[
    \(1\/3\ \((\(-\(NO[beta, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[cONE, \(Derivative[1]\)[
                            vp]]]]]]\/\(2\ \@2\ \[Omega]\^2\)\)\) - \(6\ \
\[ImaginaryI]\ NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]]\)\/\[Omega]\^2 + \(\[ImaginaryI]\ NO[beta, \
NO[gammabar, NO[cONE, \(Derivative[1]\)[vp]]]]\)\/\@2 - 
          NO[beta, NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[vp]]]]]]\/\@2 + 
          2\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          10\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          10\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          10\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          NO[bRCHARGEGHOST, NO[cRCHARGEGHOST, NO[cONE, \
\(Derivative[1]\)[vp]]]]\/\@2 - \(\[ImaginaryI]\ NO[bRCHARGEGHOST, \
NO[cRCHARGEGHOST, NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, \
\(Derivative[1]\)[vp]]]]]]\)\/\@2 + 
          5\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          16\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, NO[cONE, \
\(Derivative[2]\)[vp]]]]]\/\[Omega] - 
          NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
\(Derivative[1]\)[vp]]]]]\/\[Omega] + \(4\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, \
\(Derivative[2]\)[cONE]]]]\)\/\[Omega] - \(2\ NO[bRCHARGEGHOST, NO[gamma, NO[\
\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \
\(2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\[Omega] + \(4\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\[Omega] - \(4\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(8\ \@2\ NO[bRCHARGEGHOST, \
NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] + 
          10\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
          7\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\/\[Omega] + \(4\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] + \(4\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] + 
          26\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] - \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[cONE, \(Derivative[1]\)[
                    vp]]]] + \(\@2\ NO[bREPARAMGHOST, NO[gamma, NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\(r2\ \[Omega]\) - \(\@2\ NO[bREPARAMGHOST, \
NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\(r2\ \[Omega]\) - \(6\ \
\[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\(r2\ \[Omega]\) + \(\@2\ NO[bREPARAMGHOST, \
NO[\(Derivative[1]\)[gamma], NO[cONEbar, cONE]]]\)\/\(r2\ \[Omega]\) + \(\
\[ImaginaryI]\ NO[cONE, \(Derivative[2]\)[vp]]\)\/\@2 + 
          1\/8\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          1\/2\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]] - 
          3\/2\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[3]\)[cONE], 
                cONE]] - \(5\ \[ImaginaryI]\ NO[cRCHARGEGHOST, NO[beta, \
NO[cONEbar, \(Derivative[1]\)[cONE]]]]\)\/\(\@2\ \[Omega]\) - \(7\ \
\[ImaginaryI]\ NO[cRCHARGEGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\(\@2\ \[Omega]\) - \(21\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\(2\ \@2\ \[Omega]\) + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
              cRCHARGEGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] - \(5\ \[ImaginaryI]\ NO[cRCHARGEGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]]]\)\/\(\@2\ \[Omega]\) - \(r2\ \
NO[cREPARAMGHOST, NO[beta, NO[cONEbar, NO[cONE, NO[\(Derivative[1]\)[vp], \
\(Derivative[1]\)[vp]]]]]]\)\/\(4\ \@2\ \[Omega]\) - \(\[ImaginaryI]\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]\)\/\
\(2\ \[Omega]\) - \(7\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]\)\/\(2\ \
\[Omega]\) - \(4\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[cONEbar, \
\(Derivative[2]\)[cONE]]]]\)\/\[Omega] - \(7\ \[ImaginaryI]\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(7\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\(2\ \[Omega]\) + \(23\ \[ImaginaryI]\
\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\(\@2\ \[Omega]\) - \(5\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] + \(17\ \[ImaginaryI]\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(\@2\ \[Omega]\) - \[ImaginaryI]\ \
r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          3\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
          1\/2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[cONE, \(Derivative[2]\)[vp]]]] + 
          1\/2\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] + 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[2]\)[vp]]]]]] - 
          2\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]]]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[3]\)[cONE], cONE]]]] + 
          6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] + 
          4\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[2]\)[cONE], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]]]] - 
          6\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          48\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          24\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(7\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\(2\ \[Omega]\) - \(7\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[\(Derivative[1]\)[beta], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(6\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] + \(31\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(\@2\ \[Omega]\) + 
          3\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] + 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONE, \(Derivative[1]\)[vp]]]] - 
          2\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          24\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          60\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(3\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[2]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(6\ \[ImaginaryI]\ \
NO[\(Derivative[1]\)[beta], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, cONE]]]]\)\/\[Omega]\^2 + 
          2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          5\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\/\[Omega] + \(7\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(3\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] + \(10\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], \
NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] + 
          10\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] + \(3\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[\(Derivative[1]\)[gamma], NO[cONEbar, \
cONE]]]\)\/\[Omega] + \(\@2\ NO[\(Derivative[1]\)[bREPARAMGHOST], NO[gamma, \
NO[cONEbar, cONE]]]\)\/\(r2\ \[Omega]\) - \(\[ImaginaryI]\ NO[\(Derivative[1]\
\)[cONE], \(Derivative[1]\)[vp]]\)\/\@2 - 
          19\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[2]\)[cONE], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          NO[\(Derivative[1]\)[cONEbar], NO[\(Derivative[1]\)[cONE], NO[cONE, \
\(Derivative[1]\)[vp]]]]\/\@2 - 
          8\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[2]\)[cONE], 
                cONE]] - \(5\ \[ImaginaryI]\ \
NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[beta, NO[cONEbar, cONE]]]\)\/\(\@2\ \
\[Omega]\) - \(\[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[beta, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(2\ \[Omega]\) - \
\(11\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\(\@2\ \[Omega]\) - \(9\ r2\ NO[\(Derivative[1]\
\)[cREPARAMGHOST], NO[beta, NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\(\@2\ \
\[Omega]\) + \(71\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(2\ \@2\ \[Omega]\) + 
          4\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] + \(5\ \[ImaginaryI]\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[bRCHARGEGHOST, NO[cONE, \
\(Derivative[1]\)[vp]]]]\)\/\@2 + \(9\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[bRCHARGEGHOST, NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]]]]\)\/\@2 + 
          17\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          52\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(9\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]]]\)\/\(\@2\ \[Omega]\) + 
          17\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \(3\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, \
cONE]]]\)\/\[Omega] - 
          6\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], 
                cONE]] - \(3\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], \
NO[beta, NO[cONEbar, cONE]]]\)\/\(\@2\ \[Omega]\) - 
          7\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/72\ \((\(-\(\(12\ \@2\ NO[beta, 
                    NO[gamma, 
                      NO[\(Derivative[1]\)[cONEbar], 
                        NO[cONEbar, 
                          NO[cONE, \(Derivative[1]\)[
                              vp]]]]]]\)\/\[Omega]\^2\)\) - \(144\ \
\[ImaginaryI]\ NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]]\)\/\[Omega]\^2 - \(96\ \[ImaginaryI]\ NO[beta, \
NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]]\)\/\[Omega]\^2 \
+ 24\ \@2\ NO[beta, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          120\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          96\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(96\ \[ImaginaryI]\ NO[beta, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]\)\/\[Omega]\^2 - 
          216\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          24\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          48\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          24\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          12\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          204\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          288\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(12\ NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, \
NO[cONE, \(Derivative[2]\)[vp]]]]]\)\/\[Omega] - \(12\ NO[bRCHARGEGHOST, \
NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]\)\
\/\[Omega] + \(24\ NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \(64\ \[ImaginaryI]\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\[Omega] \
+ \(96\ \@2\ NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\[Omega] - \(192\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] - 
          72\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          300\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(12\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\
\/\[Omega] - \(288\ \@2\ NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\[Omega] + 
          24\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          48\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \(24\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, \
NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(r2\ \[Omega]\) + 
          24\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + \[ImaginaryI]\ NO[
              cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          18\ \@2\ NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[2]\)[vp]]]] - 
          12\ \@2\ NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]] + 
          42\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]] + 
          42\ \[ImaginaryI]\ NO[cONEbar, 
              NO[\(Derivative[3]\)[cONE], 
                
                cONE]] + \(6\ NO[cRCHARGEGHOST, NO[beta, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(96\ \@2\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\[Omega] - \(42\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]\)\/\[Omega] - \(66\ \
\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(84\ \
\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(192\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]]]]]\)\/\[Omega] \
+ \(24\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\
\)[cONEbar], NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\[Omega] - \
\(168\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\[Omega] + 
          36\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          18\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
          48\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[2]\)[vp]]]]]] - 
          144\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          144\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]]]] + 
          144\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[3]\)[cONE], cONE]]]] - 
          352\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[2]\)[cONE], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]]]] - 
          312\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          144\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[2]\)[cONE], cONE]]]] - 
          432\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(66\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[\
\(Derivative[1]\)[beta], NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\
\[Omega] + \(192\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] - 
          144\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          216\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          288\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          72\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(144\ \[ImaginaryI]\ \
NO[\(Derivative[1]\)[beta], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, cONE]]]]\)\/\[Omega]\^2 - 
          120\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          24\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          204\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(12\ NO[\(Derivative[1]\)[bRCHARGEGHOST], \
NO[gamma, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \(24\ \
\@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\[Omega] + 
          24\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
              NO[cREPARAMGHOST, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          136\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[2]\)[cONE], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          12\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, \(Derivative[1]\)[
                    vp]]]] - \(48\ \[ImaginaryI]\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \(96\ \[ImaginaryI]\ \@2\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] - 
          60\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          252\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          48\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          180\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          96\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]] + 
          204\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(120\ \[Omega]\^2\)\)\((10\ \@2\ NO[beta, 
            NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[cONE, \(Derivative[1]\)[
                      vp]]]]]] + \[Omega]\ \((20\ \@2\ \[Omega]\ NO[beta, 
                  NO[gammabar, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
              20\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
              80\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
              320\ \@2\ NO[bRCHARGEGHOST, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
              320\ \@2\ NO[bRCHARGEGHOST, 
                  NO[gamma, 
                    NO[\(Derivative[2]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
              320\ \@2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gamma], 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              5\ \[ImaginaryI]\ \[Omega]\ NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
              12\ \@2\ \[Omega]\ NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[2]\)[vp]]]] + 
              12\ \@2\ \[Omega]\ NO[cONEbar, 
                  NO[\(Derivative[2]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]] - 
              30\ \@2\ NO[cRCHARGEGHOST, 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
              5\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[cONEbar, 
                      NO[cONE, 
                        NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                            vp]]]]]] - 
              100\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
              20\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
              100\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[2]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              20\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, 
                          NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                              vp]]]]]]] - 
              144\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[2]\)[vp]]]]]] - 
              144\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[2]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
              1120\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[2]\)[cONE], 
                          NO[\(Derivative[1]\)[cONE], cONE]]]]]] - 
              208\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
              100\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[beta], 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              144\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
              320\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
              40\ \[Omega]\ NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[2]\)[cONE], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              44\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]] + 
              10\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[
                    cREPARAMGHOST], 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              164\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        NO[cONE, \(Derivative[1]\)[
                            vp]]]]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(360\ \[Omega]\)\)\((80\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
            NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
        5\ \[ImaginaryI]\ \[Omega]\ NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], 
              NO[cONE, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
        8\ \((9\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
              5\ \[Omega]\ \((\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                        NO[bRCHARGEGHOST, 
                          NO[cONEbar, 
                            NO[\(Derivative[1]\)[cONE], 
                              NO[cONE, 
                                NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                                    vp]]]]]]] + 
                    8\ r2\ NO[cREPARAMGHOST, 
                        NO[bRCHARGEGHOST, 
                          NO[\(Derivative[1]\)[cONEbar], 
                            NO[cONEbar, 
                              NO[\(Derivative[2]\)[cONE], 
                                NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[2]\)[cONE], 
                          NO[\(Derivative[1]\)[cONE], 
                            cONE]]]])\))\))\)\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(bONE - \(2\ NO[beta, NO[gamma, \(Derivative[1]\)[cONEbar]]]\)\/\[Omega]\
\^2 - 4\ \[ImaginaryI]\ NO[beta, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]]] - 
      2\ NO[beta, 
          NO[gammabar, \(Derivative[1]\)[
              cONE]]] - \(2\ NO[beta, NO[\(Derivative[1]\)[gamma], \
cONEbar]]\)\/\[Omega]\^2 - \(4\ \[ImaginaryI]\ NO[beta, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]\)\/\[Omega]\^2 - 
      2\ NO[beta, NO[\(Derivative[1]\)[gammabar], cONE]] + 
      4\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
      8\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]]] - 
      2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, \(Derivative[1]\)[
              cONE]]] + \(4\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, NO[gamma, \
NO[cONEbar, \(Derivative[2]\)[cONE]]]]\)\/\[Omega] + \(8\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\[Omega] + \(4\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[2]\)[cONE], 
              cONE]]] - \(8\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\
\[Omega] - 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONE], 
              cONE]]] - \(4\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[2]\)[gamma], NO[cONEbar, cONE]]]\)\/\[Omega] + \(2\ \@2\ \
NO[bRCHARGEGHOST, \(Derivative[1]\)[gamma]]\)\/\[Omega] + \(4\ \[ImaginaryI]\ \
\@2\ NO[cONE, \(Derivative[1]\)[dvm]]\)\/a + 
      2\ \[ImaginaryI]\ NO[cONEbar, NO[bONE, \(Derivative[1]\)[cONE]]] + 
      2\ \[ImaginaryI]\ NO[cONEbar, 
          NO[\(Derivative[1]\)[bONE], 
            
            cONE]] - \(8\ \@2\ NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
NO[cONE, \(Derivative[1]\)[dvm]]]]\)\/a - \(8\ \@2\ NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], NO[cONE, dvm]]]\)\/a + 
      2\ \[ImaginaryI]\ NO[cONEbar, 
          NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]] + 
      4\/3\ \[ImaginaryI]\ NO[cONEbar, NO[\(Derivative[3]\)[cONE], cONE]] + 
      NO[cRCHARGEGHOST, beta]\/\(\@2\ \[Omega]\) - \(\[ImaginaryI]\ \@2\ \
NO[cRCHARGEGHOST, NO[beta, NO[cONEbar, \(Derivative[1]\)[cONE]]]]\)\/\[Omega] \
- \(2\ \[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\[Omega] - \(2\ \@2\ \
NO[cRCHARGEGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] - \(\[ImaginaryI]\ \@2\ \
NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] \
- \(2\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(2\ \@2\ \
r2\ NO[cREPARAMGHOST, NO[beta, NO[cONEbar, \(Derivative[2]\)[cONE]]]]\)\/\
\[Omega] - \(4\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] \
- \(4\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, \
\(Derivative[1]\)[vp]]]]]]]\)\/\[Omega] + \(4\ \[ImaginaryI]\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[2]\)[cONE], cONE]]]]]\)\/\[Omega] - \(4\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(2\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[2]\)[cONEbar], cONE]]]\)\/\[Omega] + \(r2\ \
NO[cREPARAMGHOST, NO[beta, \(Derivative[1]\)[vp]]]\)\/\[Omega] - 
      4\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], 
                NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, 
              NO[\(Derivative[2]\)[cONE], \(Derivative[1]\)[cONE]]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, NO[\(Derivative[3]\)[cONE], cONE]]]] + 
      2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
      16\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[2]\)[cONE], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]]]] - 
      8\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      24\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[2]\)[cONE], cONE]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]]] + 
      4\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, \(Derivative[2]\)[
              cONE]]] - \(2\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(4\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(6\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] + \(8\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] + 
      2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONE, \(Derivative[1]\)[vp]]]] - 
      4\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
      32\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]]] + 
      8\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], \(Derivative[1]\)[
              cONE]]] - \(2\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[2]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] + 
      4\ r2\ NO[cREPARAMGHOST, NO[\(Derivative[2]\)[bRCHARGEGHOST], cONE]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[2]\)[bRCHARGEGHOST], 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] - \(\[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, \
\(Derivative[1]\)[beta]]\)\/\[Omega] - \(2\ NO[\(Derivative[1]\)[beta], \
NO[gamma, cONEbar]]\)\/\[Omega]\^2 - \(4\ \[ImaginaryI]\ \
NO[\(Derivative[1]\)[beta], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, cONE]]]]\)\/\[Omega]\^2 - 
      2\ NO[\(Derivative[1]\)[beta], 
          NO[gammabar, 
            cONE]] + \(2\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], \
gamma]\)\/\[Omega] - 
      2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, cONE]] + 
      4\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] + \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] - \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONE]]]\)\/\[Omega] + \(8\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], \
NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\[Omega] - 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONE], 
              cONE]]] - \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[\(Derivative[1]\)[gamma], NO[cONEbar, \
cONE]]]\)\/\[Omega] + \(4\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[cONE], \
dvm]\)\/a + 
      4\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], NO[bONE, cONE]] - 
      4\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, NO[bONE, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
      4\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            NO[\(Derivative[2]\)[cONE], 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] - \(16\ \@2\ NO[\(Derivative[1]\)[cONEbar], \
NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]\)\/a + 
      4\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[\(Derivative[2]\)[cONE], 
            cONE]] - \(3\ \[ImaginaryI]\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], beta]\)\/\(\@2\ \[Omega]\) - \(3\ \@2\ \
r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[cONEbar, \(Derivative[1]\
\)[cONE]]]]\)\/\[Omega] - \(6\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[beta, NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\[Omega] + \(6\ \
\[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/\[Omega] + 
      12\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
      24\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]]] + 
      6\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, \(Derivative[1]\)[
              cONE]]] - \(3\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]]]\)\/\[Omega] + 
      6\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], cONE]] + 
      12\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + \(Derivative[
          2]\)[cONE]\)], "Output"],

Cell[BoxData[
    \(cONEbar\)], "Output"],

Cell[BoxData[
    \(\(-2\)\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
        NO[cONEbar, cONE]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(cONEbar - 
      2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, cONE]]\)], "Output"],

Cell[BoxData[
    \(bONEbar\)], "Output"],

Cell[BoxData[
    \(1\/30\ \((5\ \[ImaginaryI]\ \@2\ NO[beta, 
              NO[gammabar, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          40\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
          20\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          90\ NO[beta, NO[gammabar, \(Derivative[1]\)[cONEbar]]] + 
          60\ NO[beta, NO[\(Derivative[1]\)[gammabar], cONEbar]] - 
          20\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          40\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          20\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          30\ NO[betabar, NO[gamma, \(Derivative[1]\)[cONEbar]]] + 
          20\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          5\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] + 
          20\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          10\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          30\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, \(Derivative[1]\)[
                  cONEbar]]] - \(10\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\)\/\
\[Omega] + \(20\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\[Omega] + 
          80\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
          30\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, \(Derivative[1]\)[vp]]] + 
          10\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(80\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] - 
          80\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[2]\)[gammabar], NO[cONEbar, cONE]]] - 
          120\ \@2\ \[Omega]\ NO[
              bRCHARGEGHOST, \(Derivative[1]\)[
                gammabar]] - \(30\ \[ImaginaryI]\ \@2\ \[Omega]\ \
NO[bREPARAMGHOST, gammabar]\)\/r2 - \(15\ NO[bREPARAMGHOST, NO[cRCHARGEGHOST, \
cONEbar]]\)\/r2 - 
          10\ \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          30\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, \(Derivative[1]\)[
                  cONEbar]]] + \(10\ \@2\ NO[bREPARAMGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\(r2\ \[Omega]\) + 
          15\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], cONEbar]] + 
          10\ \[ImaginaryI]\ \@2\ NO[cONEbar, \(Derivative[2]\)[vp]] + 
          15\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              betabar] - \(10\ \[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\[Omega] + 
          10\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
          5\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
          5\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[cONEbar, 
                  cONE]]] - \(5\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\
\)\/\[Omega] + \(10\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\[Omega] + 
          10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] + 
          20\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] + 
          10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          15\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, \(Derivative[1]\)[vp]]] - 
          5\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          10\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[vp]]]] - 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] - 
          8\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] - 
          30\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[vp]]]] - 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          60\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, \(Derivative[2]\)[
                  cONEbar]]] + \(10\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] + 
          10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          10\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          30\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], \(Derivative[1]\)[
                  cONEbar]]] + 
          30\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
              cREPARAMGHOST, \(Derivative[1]\)[betabar]] - 
          20\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          20\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          30\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], gammabar] + 
          15\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, cONEbar]] + 
          10\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(50\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] + 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, 
                  cONE]]] + \(120\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[cONEbar], dvm]\)\/a + 
          60\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                bONE]] - \(120\ \@2\ NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[dvm]]]]\)\/a - 
          3\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, \(Derivative[2]\)[
                    vp]]]] - \(240\ \@2\ NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], dvm]]]\)\/a - 
          6\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] + 
          5\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[
                cONEbar], \(Derivative[1]\)[vp]] + 
          5\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                cRCHARGEGHOST], NO[betabar, NO[cONEbar, cONE]]] + 
          45\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              betabar] + \(10\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
NO[beta, NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\[Omega] + 
          10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          10\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
          5\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          4\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          20\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          10\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          30\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, \(Derivative[1]\)[cONEbar]]] + 
          5\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[betabar], NO[cONEbar, cONE]]] - 
          15\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], cONEbar]] + 
          10\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] - \(120\ \@2\ NO[\(Derivative[2]\)[cONEbar], \
NO[cONEbar, NO[cONE, dvm]]]\)\/a - 
          3\ \@2\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          50\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          25\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          5\ \@2\ r2\ \[Omega]\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, cONE]]] + 
          10\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          25\ \[ImaginaryI]\ NO[\(Derivative[3]\)[cONEbar], 
              NO[cONEbar, cONE]] - 
          60\ \(Derivative[2]\)[cONEbar])\)\)], "Output"],

Cell[BoxData[
    \(\(-\(NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]]\/\(3\ \@2\)\)\) + 
      4\/3\ \[ImaginaryI]\ NO[beta, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      1\/3\ \[ImaginaryI]\ NO[beta, 
          NO[gammabar, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
      NO[beta, NO[gammabar, \(Derivative[1]\)[cONEbar]]] + 
      2\ NO[beta, 
          NO[\(Derivative[1]\)[gammabar], cONEbar]] - \[ImaginaryI]\ NO[beta, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      2\/3\ \[ImaginaryI]\ NO[betabar, 
          NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - \[ImaginaryI]\ NO[
          betabar, 
          NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      NO[betabar, 
        NO[gamma, \(Derivative[1]\)[cONEbar]]] - \[ImaginaryI]\ NO[betabar, 
          NO[\(Derivative[1]\)[gamma], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      NO[bRCHARGEGHOST, NO[cRCHARGEGHOST, NO[cONEbar, \
\(Derivative[1]\)[vp]]]]\/\@2 - \(\[ImaginaryI]\ NO[bRCHARGEGHOST, \
NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]]\)\/\(3\ \@2\) - 
      10\/3\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
      5\/6\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      3\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, \(Derivative[1]\)[cONEbar]]] - 
      NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[vp]]]]]\/\(2\ \[Omega]\) - \(2\ \[ImaginaryI]\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] + \(\[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, NO[gammabar, \
NO[cONEbar, NO[cONE, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]\)\/\
\(3\ \@2\) - 
      1\/3\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] - 
      3\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONE, \(Derivative[1]\)[vp]]]]] - 
      29\/15\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
      2\/3\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
      2\/3\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]]]] + \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, \(Derivative[1]\)[vp]]] + 
      2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cRCHARGEGHOST], cONEbar]] - 
      1\/6\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      1\/3\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
      6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
      8\/3\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[2]\)[gammabar], NO[cONEbar, cONE]]] - 
      NO[bREPARAMGHOST, NO[cRCHARGEGHOST, cONEbar]]\/\(2\ r2\) + \(\
\[ImaginaryI]\ NO[bREPARAMGHOST, NO[cRCHARGEGHOST, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]\)\/\(3\ r2\) - 
      NO[bREPARAMGHOST, NO[cREPARAMGHOST, NO[cONEbar, \
\(Derivative[1]\)[vp]]]]\/\@2 + \(\[ImaginaryI]\ NO[bREPARAMGHOST, \
NO[cREPARAMGHOST, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]]\)\/\(3\ \@2\) + 
      2\/3\ NO[bREPARAMGHOST, 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, cONE]]]] - \[ImaginaryI]\ NO[bREPARAMGHOST, 
          NO[cREPARAMGHOST, \(Derivative[1]\)[
              cONEbar]]] - \(\[ImaginaryI]\ \[Omega]\ NO[bREPARAMGHOST, \
NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\(6\ r2\) + \
\(2\ \@2\ \[Omega]\ NO[bREPARAMGHOST, NO[gammabar, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/r2 + \(4\ \[ImaginaryI]\ \@2\ \
\[Omega]\ NO[bREPARAMGHOST, NO[gammabar, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ r2\) + 
      1\/2\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
          NO[\(Derivative[1]\)[cREPARAMGHOST], cONEbar]] + 
      5\/3\ NO[bREPARAMGHOST, 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]]] + \(\[ImaginaryI]\ NO[cONEbar, \
\(Derivative[2]\)[vp]]\)\/\@2 - \(3\ \[ImaginaryI]\ NO[cRCHARGEGHOST, \
NO[beta, NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\(\@2\ \[Omega]\) + 
      1\/12\ \[Omega]\ NO[cRCHARGEGHOST, 
          NO[betabar, 
            NO[cONEbar, 
              NO[cONE, \(Derivative[1]\)[
                  vp]]]]] + \(\[ImaginaryI]\ \[Omega]\ NO[cRCHARGEGHOST, \
NO[betabar, NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\@2 - \(5\ \[Omega]\ \
NO[cRCHARGEGHOST, NO[betabar, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \@2\) - \(7\ \[ImaginaryI]\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[vp]]]]]\)\/\(4\ \[Omega]\) + \(2\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] - \(2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]]\)\/\(3\ \[Omega]\) + \(r2\ \[Omega]\ NO[cREPARAMGHOST, NO[betabar, \
NO[cONEbar, NO[cONE, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]\)\/\
\(6\ \@2\) + 
      1\/2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] + 
      1\/3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] + 
      5\/6\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONE, \(Derivative[1]\)[vp]]]]] - 
      22\/15\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
      1\/3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
      2\/3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
      1\/2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, \(Derivative[1]\)[vp]]] - 
      3\/4\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                  vp]]]]] - \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[vp]]]] - 
      1\/9\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
      1\/3\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
      5\/3\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] + 
      16\/3\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[2]\)[cONE]]]]] - 
      3\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[vp]]]] + 
      2\/3\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      20\/3\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], cONE]]]] - 
      22\/15\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
      2\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[3]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      6\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, \(Derivative[2]\)[
              cONEbar]]] + \(\@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] + 
      1\/6\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[betabar], 
            NO[cONEbar, 
              NO[cONE, \(Derivative[1]\)[vp]]]]] - \@2\ r2\ \[Omega]\ NO[
          cREPARAMGHOST, 
          NO[\(Derivative[1]\)[betabar], 
            NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
      4\/3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[betabar], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]]]] - \(\[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[cONEbar, \(Derivative[1]\)[vp]]]]\)\/\
\@2 + \(7\ r2\ NO[cREPARAMGHOST, NO[\(Derivative[1]\)[bRCHARGEGHOST], \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]]\)\/\(3\ \@2\) + 
      28\/3\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      5\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], \(Derivative[1]\)[cONEbar]]] + 
      3\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[2]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]]] - \(\[Omega]\^2\ NO[gammabar, NO[betabar, \
NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]]]]\)\
\/\(3\ \@2\) - 
      4\/3\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
          NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] + \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
          NO[gammabar, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      1\/3\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
          NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      1\/2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, cONEbar]] - 
      13\/6\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]]] + \(2\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] + 
      1\/6\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
      2\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[\(Derivative[1]\)[gammabar], NO[cONEbar, cONE]]] + 
      1\/3\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
      1\/36\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            NO[cONE, 
              NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[
                  vp]]]]] - \(4\ \@2\ NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[dvm]]]]\)\/a + \(5\ NO[\(Derivative[1]\
\)[cONEbar], NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]\)\/\(6\ \@2\) + 
      1\/2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, \(Derivative[2]\)[
              cONE]]] + \(\[ImaginaryI]\ \[Omega]\ \
NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[betabar, NO[cONEbar, cONE]]]\)\/\@2 + \
\(3\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, \
NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\(\@2\ \[Omega]\) + 
      5\/12\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
            cREPARAMGHOST], 
          NO[betabar, 
            NO[cONEbar, 
              NO[cONE, \(Derivative[1]\)[
                  vp]]]]] - \(3\ r2\ \[Omega]\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[betabar, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/\@2 - \(5\ \[ImaginaryI]\ r2\ \
\[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[betabar, NO[\(Derivative[1]\
\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\)\/\(3\ \@2\) \
- \(\[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], NO[bRCHARGEGHOST, \
NO[cONEbar, \(Derivative[1]\)[vp]]]]\)\/\@2 + \(r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]]]\)\/\(3\ \@2\) + 
      26\/3\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      9\/2\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      7\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, \(Derivative[1]\)[cONEbar]]] - 
      1\/2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], cONEbar]] + 
      31\/6\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      2\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], NO[betabar, cONE]] + 
      8\/3\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
          NO[betabar, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] + \(4\ \@2\ NO[\(Derivative[2]\)[cONEbar], \
NO[cONEbar, NO[cONE, dvm]]]\)\/a - 
      NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, NO[cONE, \
\(Derivative[1]\)[vp]]]]\/\(3\ \@2\) + 
      1\/2\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
      17\/12\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
          NO[\(Derivative[1]\)[cONEbar], cONE]] + 
      238\/45\ NO[\(Derivative[2]\)[cONEbar], 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] + \(r2\ \[Omega]\ \
NO[\(Derivative[2]\)[cREPARAMGHOST], NO[betabar, NO[cONEbar, cONE]]]\)\/\@2 - 
      2\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, cONEbar]] - 
      5\/6\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      5\/12\ \[ImaginaryI]\ NO[\(Derivative[3]\)[cONEbar], 
          NO[cONEbar, cONE]] - \(Derivative[2]\)[cONEbar]\)], "Output"],

Cell[BoxData[
    \(1\/24\ \((\(-4\)\ \[ImaginaryI]\ \@2\ NO[beta, 
              NO[gammabar, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          10\ \@2\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          32\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
          32\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          32\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          2\ \@2\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          32\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          32\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          32\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          8\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          22\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          112\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          40\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(8\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\)\/\
\[Omega] + \(32\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\[Omega] - \(24\ \@2\ \
NO[bRCHARGEGHOST, NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[\(Derivative[1]\
\)[cONEbar], NO[cONEbar, cONE]]]]]\)\/\[Omega] + 
          2\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] - 
          48\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          44\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
          64\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
          128\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
          64\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
          64\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          88\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(32\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] - 
          128\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
          48\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
          96\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          64\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[2]\)[gammabar], 
                NO[cONEbar, 
                  cONE]]] + \(24\ \[ImaginaryI]\ NO[bREPARAMGHOST, \
NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]\)\/r2 - 
          4\ \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] + 
          14\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, \(Derivative[1]\)[
                        vp]]]]]] - \(8\ \@2\ NO[bREPARAMGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\(r2\ \[Omega]\) - \(32\ \
\[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, NO[gammabar, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/r2 + 
          24\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          4\ \[ImaginaryI]\ \@2\ NO[
              cONEbar, \(Derivative[2]\)[
                vp]] - \(28\ \[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\[Omega] - 
          8\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
          16\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
          10\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[cONEbar, 
                  cONE]]] - \(68\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\
\)\/\[Omega] + \(40\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\[Omega] - \(20\ \[ImaginaryI]\ \
\@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[2]\)[cONEbar], \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]\)\/\[Omega] + \@2\ r2\ \
\[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] - 
          8\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] - 
          16\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] - 
          8\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          16\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
          32\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
          48\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
          48\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
          16\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          20\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          16\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[vp]]]] + 
          20\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
          36\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
          100\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] - 
          48\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[vp]]]] - 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          96\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], cONE]]]] - 
          24\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] - 
          96\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[3]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(16\ \@2\ r2\ NO[cREPARAMGHOST, \
NO[\(Derivative[1]\)[beta], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] - 
          8\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          24\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
          40\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          4\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[cONEbar, \(Derivative[1]\)[vp]]]] + 
          94\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          96\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          96\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          96\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          48\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          64\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          16\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          128\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(8\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] + 
          64\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
          160\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          64\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                bRCHARGEGHOST], 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, cONE]]] - \[ImaginaryI]\ NO[\(Derivative[1]\)[
                cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          24\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] + 
          12\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
          4\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[
                cONEbar], \(Derivative[1]\)[vp]] - 
          16\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                cRCHARGEGHOST], 
              NO[betabar, 
                NO[cONEbar, 
                  cONE]]] + \(28\ \@2\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] - 
          8\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          8\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
          32\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[betabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
          54\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          8\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
          10\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          16\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
          152\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          4\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[betabar], NO[cONEbar, cONE]]] + 
          160\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          96\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
              NO[betabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          88\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          76\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          104\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          16\ \@2\ r2\ \[Omega]\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, cONE]]] + 
          88\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          12\ \[ImaginaryI]\ NO[\(Derivative[3]\)[cONEbar], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(1\/72\ \((12\ \@2\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          192\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          120\ \[ImaginaryI]\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          72\ \[ImaginaryI]\ NO[beta, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          48\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
          72\ \[ImaginaryI]\ NO[betabar, 
              NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          72\ \[ImaginaryI]\ NO[betabar, 
              NO[\(Derivative[1]\)[gamma], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          60\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          336\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
          84\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(36\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\)\/\
\[Omega] - 
          12\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] + 
          24\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] + 
          72\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          12\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
          240\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
          48\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          12\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          24\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          384\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]]] + \(48\ \[ImaginaryI]\ NO[bREPARAMGHOST, \
NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]\)\/r2 + 
          60\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          48\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, 
                    cONE]]]] + \(12\ \[ImaginaryI]\ \[Omega]\ \
NO[bREPARAMGHOST, NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\
\)\/r2 + \(48\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, NO[gammabar, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\(Derivative[1]\)[cONE], \
cONE]]]]]\)\/r2 - 
          48\ NO[bREPARAMGHOST, 
              NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          6\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          12\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]]] - \(90\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, \
NO[beta, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\
\)\/\[Omega] - \(96\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]]\)\/\[Omega] - 
          6\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] - 
          36\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] - 
          24\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] - 
          60\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          60\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
          120\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
          192\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          18\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          136\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
          120\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
          312\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] + 
          192\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[2]\)[cONE]]]]] - 
          48\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          576\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          384\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], cONE]]]] + 
          24\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
          144\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[3]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          12\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          48\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          276\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          192\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          288\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          72\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          12\ \@2\ \[Omega]\^2\ NO[gammabar, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          48\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          72\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          24\ \[ImaginaryI]\ NO[\(Derivative[1]\)[betabar], 
              NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          204\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
          12\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          144\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          24\ NO[\(Derivative[1]\)[bREPARAMGHOST], 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, cONE]]]] + \[ImaginaryI]\ NO[\(Derivative[1]\)[
                cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          42\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] - 
          180\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[2]\)[cONE]]] - 
          30\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          156\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          84\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          240\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
          108\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          132\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          96\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
              NO[betabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          12\ \@2\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          36\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
          102\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          188\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          60\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
          42\ \[ImaginaryI]\ NO[\(Derivative[3]\)[cONEbar], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(1\/120\ \((50\ \@2\ NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          10\ \@2\ NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          10\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, \(Derivative[1]\)[
                        vp]]]]]] + \(120\ \@2\ NO[bRCHARGEGHOST, NO[gamma, \
NO[\(Derivative[2]\)[cONEbar], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]]]\)\/\[Omega] - 
          10\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] + 
          220\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] - 
          160\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
          320\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          480\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gammabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          50\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, \(Derivative[1]\)[
                        vp]]]]]] - \(80\ \[ImaginaryI]\ \@2\ \[Omega]\ \
NO[bREPARAMGHOST, NO[gammabar, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[\
\(Derivative[1]\)[cONE], cONE]]]]]\)\/r2 + 
          70\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]]] - \(140\ \[ImaginaryI]\ \@2\ r2\ \
NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[2]\)[cONEbar], \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]\)\/\[Omega] - 
          5\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[cONEbar, 
                  NO[cONE, 
                    NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]] + 
          80\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
          80\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
          160\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          140\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
          44\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
          252\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] + 
          36\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          840\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
          40\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[betabar], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          146\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          80\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
          5\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          12\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] - 
          36\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] + 
          90\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
          54\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          12\ \@2\ NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          280\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/360\ \((636\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
          228\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[betabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]]]] + 
          80\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[cONE, 
                      NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
          2472\ r2\ NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
          5\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          244\ NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(bONEbar + 
      4\ \[ImaginaryI]\ NO[beta, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
      4\ NO[beta, NO[gammabar, \(Derivative[1]\)[cONEbar]]] + 
      4\ NO[beta, NO[\(Derivative[1]\)[gammabar], cONEbar]] - 
      4\ \[ImaginaryI]\ NO[beta, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      2\ NO[betabar, NO[gamma, \(Derivative[1]\)[cONEbar]]] + \@2\ NO[
          bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
      2\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
      12\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      4\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[cRCHARGEGHOST, \(Derivative[1]\)[cONEbar]]] - 
      4\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONE, \(Derivative[1]\)[vp]]]]] - 
      8\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
      8\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
      2\ \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[gammabar, \(Derivative[1]\)[vp]]] + 
      2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cRCHARGEGHOST], cONEbar]] + 
      4\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]]] + \(4\ \[ImaginaryI]\ \@2\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\
\[Omega] - 
      8\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
      8\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
      8\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[gammabar], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
      4\ \@2\ \[Omega]\ NO[
          bRCHARGEGHOST, \(Derivative[1]\)[
            gammabar]] - \(\[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, \
gammabar]\)\/r2 - 
      NO[bREPARAMGHOST, NO[cRCHARGEGHOST, cONEbar]]\/r2 + \(2\ \[ImaginaryI]\ \
NO[bREPARAMGHOST, NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, cONE]]]]\)\/r2 - \@2\ NO[bREPARAMGHOST, 
          NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] + 
      2\ \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
      2\ \[ImaginaryI]\ NO[bREPARAMGHOST, 
          NO[cREPARAMGHOST, \(Derivative[1]\)[
              cONEbar]]] + \(2\ \@2\ \[Omega]\ NO[bREPARAMGHOST, NO[gammabar, \
NO[\(Derivative[1]\)[cONEbar], cONE]]]\)\/r2 + \[ImaginaryI]\ NO[
          bREPARAMGHOST, NO[\(Derivative[1]\)[cREPARAMGHOST], cONEbar]] + 
      2\ NO[bREPARAMGHOST, 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, cONE]]]] + \[ImaginaryI]\ \@2\ NO[
          cONEbar, \(Derivative[2]\)[
            vp]] + \(\[Omega]\ NO[cRCHARGEGHOST, betabar]\)\/\@2 - \(3\ \
\[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, NO[beta, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] - \(6\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \(Derivative[1]\)[vp]]]]]\)\/\
\[Omega] + \(4\ \@2\ r2\ NO[cREPARAMGHOST, NO[beta, \
NO[\(Derivative[2]\)[cONEbar], cONEbar]]]\)\/\[Omega] - \(4\ \[ImaginaryI]\ \
\@2\ r2\ NO[cREPARAMGHOST, NO[beta, NO[\(Derivative[2]\)[cONEbar], \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]\)\/\[Omega] + 
      2\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
      2\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[betabar, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
      r2\ \[Omega]\ NO[cREPARAMGHOST, NO[betabar, \(Derivative[1]\)[vp]]] - 
      2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[cONEbar, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
      2\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[vp]]]] + 
      4\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]]]] - 
      4\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]]] + 
      12\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[2]\)[cONE]]]]] - 
      6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[vp]]]] + 
      16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], cONE]]]] - 
      16\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]] + 
      8\ r2\ NO[cREPARAMGHOST, 
          NO[bRCHARGEGHOST, \(Derivative[2]\)[
              cONEbar]]] + \(2\ \@2\ r2\ NO[cREPARAMGHOST, NO[\(Derivative[1]\
\)[beta], NO[\(Derivative[1]\)[cONEbar], cONEbar]]]\)\/\[Omega] - \
\[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONEbar, \(Derivative[1]\)[vp]]]] + 
      10\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      16\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      6\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], \(Derivative[1]\)[cONEbar]]] + 
      8\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[2]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, cONE]]]] + \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
          cREPARAMGHOST, \(Derivative[1]\)[betabar]] + 
      4\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, cONE]]]] - \@2\ \[Omega]\ NO[\(Derivative[1]\)[
            bRCHARGEGHOST], 
          gammabar] + \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, cONEbar]] - 
      10\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]]] + \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] + 
      6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
      8\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
      8\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[\(Derivative[1]\)[gammabar], 
            NO[cONEbar, 
              cONE]]] + \(4\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[cONEbar], dvm]\)\/a + 
      2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            bONE]] - \(8\ \@2\ NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[cONE, \(Derivative[1]\)[dvm]]]]\)\/a + 
      2\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            NO[cONE, \(Derivative[2]\)[
                vp]]]] - \(8\ \@2\ NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
NO[\(Derivative[1]\)[cONE], dvm]]]\)\/a - 
      2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, \(Derivative[2]\)[
              cONE]]] + \(3\ \[ImaginaryI]\ r2\ \[Omega]\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], betabar]\)\/\@2 + \(3\ \@2\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], NO[beta, NO[\(Derivative[1]\)[cONEbar], \
cONEbar]]]\)\/\[Omega] - \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[
            cREPARAMGHOST], 
          NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[vp]]]] - 
      2\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      12\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
      8\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, \(Derivative[1]\)[cONEbar]]] - 
      r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], cONEbar]] + 
      14\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      2\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], NO[betabar, cONE]] + 
      2\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
      4\ \[ImaginaryI]\ NO[\(Derivative[2]\)[cONEbar], 
          NO[\(Derivative[1]\)[cONEbar], cONE]] + 
      4\ NO[\(Derivative[2]\)[cONEbar], 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
      2\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, cONEbar]] + 
      4\ \[ImaginaryI]\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
      2\/3\ \[ImaginaryI]\ NO[\(Derivative[3]\)[cONEbar], 
          NO[cONEbar, cONE]] - 3\ \(Derivative[2]\)[cONEbar]\)], "Output"],

Cell[BoxData[
    \(cONE\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(cONE\)], "Output"],

Cell[BoxData[
    \(beta\)], "Output"],

Cell[BoxData[
    \(1\/6\ \((\(-\@2\)\ NO[beta, 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
          2\ \((\(-6\)\ \[ImaginaryI]\ NO[beta, 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
                15\ \[ImaginaryI]\ NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], cONE]] + 
                2\ NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
                3\ \[Omega]\ NO[bRCHARGEGHOST, 
                    NO[cONE, \(Derivative[1]\)[vp]]] - 
                4\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
                8\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]] + 
                12\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                    bRCHARGEGHOST, \(Derivative[1]\)[
                      cONE]] + \(3\ \@2\ \[Omega]\ NO[bREPARAMGHOST, \
cONE]\)\/r2 - 6\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], 
                    NO[cONEbar, cONE]] + 
                9\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                      bRCHARGEGHOST], cONE] - 
                4\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], cONE]]])\))\)\)], "Output"],

Cell[BoxData[
    \(1\/3\ \((\(-6\)\ \[ImaginaryI]\ NO[beta, 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          9\ \[ImaginaryI]\ NO[beta, NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          17\ NO[beta, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          6\ \[ImaginaryI]\ \[Omega]\^2\ NO[betabar, 
              NO[\(Derivative[1]\)[cONE], cONE]] - 
          3\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[cONE, \(Derivative[1]\)[vp]]] + \[ImaginaryI]\ \[Omega]\ NO[
              bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          12\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
          30\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] - 
          6\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]] - 
          12\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/3\ \((NO[beta, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]\/\@2 - 
          2\ \((4\ NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          cONE]]]] + \@2\ \[Omega]\ \((4\ NO[bRCHARGEGHOST, 
                          NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
                      5\ NO[bRCHARGEGHOST, 
                          NO[\(Derivative[1]\)[cONEbar], 
                            NO[\(Derivative[1]\)[cONE], cONE]]] + 
                      4\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                          NO[cONEbar, 
                            NO[\(Derivative[1]\)[cONE], 
                              cONE]]])\))\))\)\)], "Output"],

Cell[BoxData[
    \(1\/3\ \((\(-NO[beta, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]]\) - \[ImaginaryI]\ \[Omega]\ NO[bRCHARGEGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]])\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(beta - 
      4\ \[ImaginaryI]\ NO[beta, NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
      8\ \[ImaginaryI]\ NO[beta, NO[\(Derivative[1]\)[cONEbar], cONE]] - 
      8\ NO[beta, 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
      2\ \[ImaginaryI]\ \[Omega]\^2\ NO[betabar, 
          NO[\(Derivative[1]\)[cONE], cONE]] - 
      2\ \[Omega]\ NO[bRCHARGEGHOST, NO[cONE, \(Derivative[1]\)[vp]]] - 
      8\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
      16\ \@2\ \[Omega]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[\(Derivative[1]\)[cONE], cONE]]] + 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[
          bRCHARGEGHOST, \(Derivative[1]\)[
            cONE]] + \(\@2\ \[Omega]\ NO[bREPARAMGHOST, cONE]\)\/r2 - 
      4\ \[ImaginaryI]\ NO[\(Derivative[1]\)[beta], NO[cONEbar, cONE]] + 
      3\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          cONE] - 8\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]\)], "Output"],

Cell[BoxData[
    \(betabar\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(3\ r2\ \[Omega]\^2\)\)\((\(-3\)\ \[ImaginaryI]\ r2\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              cONEbar]] + \[Omega]\ \((3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[
                  betabar, NO[\(Derivative[1]\)[cONEbar], cONE]] - 
              2\ r2\ \[Omega]\ NO[betabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]] - \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              8\ \@2\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              6\ \@2\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]] - 
              6\ \[ImaginaryI]\ \@2\ r2\ NO[
                  bRCHARGEGHOST, \(Derivative[1]\)[
                    cONEbar]] + \[ImaginaryI]\ \@2\ NO[bREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
              3\ \@2\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ \[Omega]\^2\)\)\((\(-6\)\ \[ImaginaryI]\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              cONEbar]] + \[Omega]\ \((\(-6\)\ \[ImaginaryI]\ \[Omega]\ NO[
                  betabar, NO[\(Derivative[1]\)[cONEbar], cONE]] + 
              10\ \[Omega]\ NO[betabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]] - \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
              12\ \@2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]] + 
              12\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(3\ r2\ \[Omega]\)\)\((\(-4\)\ r2\ \[Omega]\ NO[betabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], cONE]]]] + \[ImaginaryI]\ r2\ NO[
            bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[cONE, \(Derivative[1]\)[vp]]]]] + \@2\ \((4\ r2\ NO[
                  bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[
                        cONE]]]] - \[ImaginaryI]\ NO[bREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
              3\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(1\/4\ \((4\/3\ NO[betabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \(2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, \
NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\
\)\/\(3\ \[Omega]\))\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\[Omega]\^2\)\((\(-2\)\ \[ImaginaryI]\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              cONEbar]] + \[Omega]\ \((betabar\ \[Omega] + 
              4\ \@2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
              2\ \[ImaginaryI]\ \@2\ NO[
                  bRCHARGEGHOST, \(Derivative[1]\)[cONEbar]] + 
              4\ \@2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(vp\)], "Output"],

Cell[BoxData[
    \(2\ \@2\ \((NO[\(Derivative[1]\)[cONEbar], 
            cONE] + \[ImaginaryI]\ NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)], "Output"],

Cell[BoxData[
    \(\(-2\)\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[cONEbar], 
        NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(vp + 2\ \@2\ NO[\(Derivative[1]\)[cONEbar], cONE]\)], "Output"],

Cell[BoxData[
    \(dvm\)], "Output"],

Cell[BoxData[
    \(1\/60\ a\ \((5\ \@2\ \((NO[beta, 
                  NO[gammabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                NO[beta, 
                  NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[beta, 
                  NO[\(Derivative[1]\)[gammabar], NO[cONEbar, cONE]]] + 
                NO[\(Derivative[1]\)[beta], 
                  NO[gammabar, NO[cONEbar, cONE]]])\) - 
          5\ \[ImaginaryI]\ \@2\ \((NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                NO[bRCHARGEGHOST, 
                  NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[cONEbar, cONE]]] + 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cRCHARGEGHOST, 
                    NO[cONEbar, 
                      cONE]]])\) + \(\(1\/\[Omega]\)\((10\ \[ImaginaryI]\ \
\((NO[bRCHARGEGHOST, 
                    NO[gamma, 
                      NO[\(Derivative[1]\)[cONEbar], 
                        NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
                  NO[bRCHARGEGHOST, 
                    NO[gamma, 
                      NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[gamma], 
                      NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[gamma, 
                      NO[\(Derivative[1]\)[cONEbar], 
                        NO[cONEbar, cONE]]]])\))\)\) + 
          30\ \[Omega]\ \((NO[bRCHARGEGHOST, 
                  NO[gammabar, \(Derivative[1]\)[cONE]]] + 
                NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gammabar], cONE]] + 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gammabar, cONE]])\) + 
          10\ \[ImaginaryI]\ \@2\ \((NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[bREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cREPARAMGHOST], NO[cONEbar, cONE]]] + 
                NO[\(Derivative[1]\)[bREPARAMGHOST], 
                  NO[cREPARAMGHOST, NO[cONEbar, cONE]]])\) - 
          5\ \@2\ \((NO[cONEbar, \(Derivative[2]\)[cONE]] + 
                NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]])\) - 
          30\ \[ImaginaryI]\ \@2\ r2\ \((NO[
                  cREPARAMGHOST, \(Derivative[1]\)[bRCHARGEGHOST]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  bRCHARGEGHOST])\) - \(\(1\/\[Omega]\)\((15\ \[ImaginaryI]\ \
r2\ \((NO[cREPARAMGHOST, NO[beta, \(Derivative[1]\)[cONEbar]]] + 
                  NO[cREPARAMGHOST, NO[\(Derivative[1]\)[beta], cONEbar]] + 
                  NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[beta, 
                      cONEbar]])\))\)\) - \(\(1\/\[Omega]\)\((5\ r2\ \((NO[
                    cREPARAMGHOST, 
                    NO[beta, 
                      NO[\(Derivative[1]\)[cONEbar], 
                        NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
                  NO[cREPARAMGHOST, 
                    NO[beta, 
                      NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
                  NO[cREPARAMGHOST, 
                    NO[\(Derivative[1]\)[beta], 
                      NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
                  NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[beta, 
                      NO[\(Derivative[1]\)[cONEbar], 
                        NO[cONEbar, cONE]]]])\))\)\) - 
          15\ \[ImaginaryI]\ r2\ \[Omega]\ \((NO[cREPARAMGHOST, 
                  NO[betabar, \(Derivative[1]\)[cONE]]] + 
                NO[cREPARAMGHOST, NO[\(Derivative[1]\)[betabar], cONE]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], NO[betabar, cONE]])\) + 
          10\ r2\ \[Omega]\ \((NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[betabar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[betabar, 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]])\) + 
          10\ \[ImaginaryI]\ r2\ \((NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONE, \(Derivative[1]\)[vp]]]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]])\) + 
          5\ \@2\ r2\ \((NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[
                        cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]])\) - 
          25\ \@2\ r2\ \((NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[
                        cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], cONE]]])\) + 
          4\ \[ImaginaryI]\ \@2\ r2\ \((NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[2]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]])\) - 
          5\ \@2\ r2\ \((NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]] + 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, cONE]]])\) - 
          5\ \@2\ \((NO[cONEbar, \(Derivative[2]\)[cONE]] + 
                2\ NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]] + 
                NO[\(Derivative[2]\)[cONEbar], cONE])\) + 
          3\ \[ImaginaryI]\ \@2\ \((NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
                NO[\(Derivative[2]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\) + 
          5\ \@2\ r2\ \((NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]]] + 
                2\ NO[cREPARAMGHOST, 
                    NO[bRCHARGEGHOST, 
                      NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[
                          cONE]]]] + 
                NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]]] + 
                2\ NO[cREPARAMGHOST, 
                    NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                      NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                2\ NO[cREPARAMGHOST, 
                    NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                      NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]] + 
                2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[bRCHARGEGHOST, 
                      NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
                2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[bRCHARGEGHOST, 
                      NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
                2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                    NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                      NO[cONEbar, cONE]]] + 
                NO[\(Derivative[2]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, NO[cONEbar, cONE]]])\))\)\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(24\ \[Omega]\)\)\((a\ \((6\ \@2\ \[Omega]\ NO[beta, 
                  NO[gammabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              6\ \@2\ \[Omega]\ NO[beta, 
                  NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
              6\ \@2\ \[Omega]\ NO[beta, 
                  NO[\(Derivative[1]\)[gammabar], NO[cONEbar, cONE]]] + 
              2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
              2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[gamma, 
                    NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
              12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                  NO[gammabar, 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
              12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                  NO[gammabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              12\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                  NO[gammabar, \(Derivative[1]\)[cONE]]] + 
              2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gamma], 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
              12\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gammabar], cONE]] + 
              12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[gammabar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, 
                  NO[cREPARAMGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
              6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cREPARAMGHOST], NO[cONEbar, cONE]]] - 
              6\ \@2\ \[Omega]\ NO[cONEbar, \(Derivative[2]\)[cONE]] + 
              r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
              r2\ NO[cREPARAMGHOST, 
                  NO[beta, 
                    NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
              6\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[beta, \(Derivative[1]\)[cONEbar]]] + 
              10\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
              10\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                  NO[betabar, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              6\ \[ImaginaryI]\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                  NO[betabar, \(Derivative[1]\)[cONE]]] + 
              12\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]]] - 
              4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
              12\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[
                        cONE]]]] - 
              4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[2]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] - 
              6\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[beta], cONEbar]] + 
              r2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[beta], 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
              6\ \[ImaginaryI]\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[betabar], cONE]] + 
              10\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[betabar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              18\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              6\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
              4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
              6\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]] + 
              6\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[beta], 
                  NO[gammabar, NO[cONEbar, cONE]]] + 
              2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
              12\ \[Omega]\^2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[gammabar, cONE]] + 
              12\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[
                    bRCHARGEGHOST], 
                  NO[gammabar, 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              6\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                    bREPARAMGHOST], 
                  NO[cREPARAMGHOST, 
                    NO[cONEbar, 
                      cONE]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[
                      1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] - 
              6\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[
                    cONEbar], \(Derivative[1]\)[cONE]] - 
              6\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[beta, cONEbar]] + 
              r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[beta, 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
              6\ \[ImaginaryI]\ r2\ \[Omega]\^2\ NO[\(Derivative[1]\)[
                    cREPARAMGHOST], NO[betabar, cONE]] + 
              10\ r2\ \[Omega]\^2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[betabar, 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
              12\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
              4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                    cREPARAMGHOST], 
                  NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
              6\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                    NO[cONEbar, 
                      cONE]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[
                      2]\)[cONEbar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], cONE]]])\))\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(12\ \[Omega]\)\)\((a\ \((2\ \@2\ \[Omega]\ NO[beta, 
                NO[gammabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
            2\ \@2\ \[Omega]\ NO[beta, 
                NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]] + 
            2\ \@2\ \[Omega]\ NO[beta, 
                NO[\(Derivative[1]\)[gammabar], 
                  NO[cONEbar, cONE]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                bRCHARGEGHOST, 
                NO[cRCHARGEGHOST, 
                  NO[cONEbar, \(Derivative[1]\)[
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                bRCHARGEGHOST, 
                NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
            2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]]] - 
            2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[gamma, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[cONEbar, cONE]]] - 
            2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[gamma], 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[gammabar], 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                bREPARAMGHOST, 
                NO[cREPARAMGHOST, 
                  NO[cONEbar, \(Derivative[1]\)[
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                bREPARAMGHOST, 
                NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    cONE]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[bREPARAMGHOST, 
                NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[cONEbar, cONE]]] - \@2\ \[Omega]\ NO[
                cONEbar, \(Derivative[2]\)[cONE]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[beta, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[beta, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            4\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
            4\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[betabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]]] - 
            2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]]] + 
            4\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]]] - 
            2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]] - 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
            8\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]]] + 
            4\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]]] - 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[beta], 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            4\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[betabar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
            7\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
            7\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            3\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[2]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]] + 
            2\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[beta], 
                NO[gammabar, 
                  NO[cONEbar, 
                    cONE]]] + \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[
                    1]\)[bRCHARGEGHOST], 
                NO[cRCHARGEGHOST, NO[cONEbar, cONE]]] - 
            2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[
                  bRCHARGEGHOST], 
                NO[gammabar, 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ \
NO[\(Derivative[1]\)[bREPARAMGHOST], 
                NO[cREPARAMGHOST, 
                  NO[cONEbar, 
                    cONE]]] - \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[
                    1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
            r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[beta, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] + 
            4\ r2\ \[Omega]\^2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            2\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                  cREPARAMGHOST], 
                NO[bRCHARGEGHOST, 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
            3\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
            3\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]] - 
            3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                  cREPARAMGHOST], 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            2\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cONEbar, cONE]]] + \@2\ \[Omega]\ NO[\(Derivative[2]\)[
                  cONEbar], 
                cONE] - \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[2]\)[
                  cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]] - \@2\ r2\ \[Omega]\ NO[\(Derivative[2]\)[
                  cREPARAMGHOST], 
                NO[bRCHARGEGHOST, NO[cONEbar, cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(24\ \[Omega]\)\)\((a\ \((2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
            2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[gamma, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[\(Derivative[1]\)[cONE], cONE]]]] + 
            2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[gamma], 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[gammabar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[beta, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[beta, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            2\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
            2\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[betabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] - 
            4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            r2\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[beta], 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            2\ r2\ \[Omega]\^2\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[betabar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            12\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[
                  bRCHARGEGHOST], 
                NO[gammabar, 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], 
                      cONE]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ \
NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
            r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[beta, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]] - 
            2\ r2\ \[Omega]\^2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
            4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                  cREPARAMGHOST], 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], 
                        cONE]]]]] + \[ImaginaryI]\ \@2\ \[Omega]\ \
NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(30\ \@2\)\)\((\[ImaginaryI]\ a\ \((11\ r2\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]] + 
            11\ r2\ NO[cREPARAMGHOST, 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            11\ r2\ NO[cREPARAMGHOST, 
                NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            2\ NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]] + 
            11\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]] + 
            2\ NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(dvm - \(\[ImaginaryI]\ a\ r2\ NO[cREPARAMGHOST, \
\(Derivative[1]\)[bRCHARGEGHOST]]\)\/\@2 - \(\[ImaginaryI]\ a\ r2\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], bRCHARGEGHOST]\)\/\@2\)], "Output"],

Cell[BoxData[
    \(gamma\)], "Output"],

Cell[BoxData[
    \(1\/6\ \((\(-3\)\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              cONE] + \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] - 
          3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONE, \(Derivative[1]\)[vp]]] + 
          2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          6\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, \(Derivative[1]\)[cONE]] - 
          6\ \[ImaginaryI]\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          4\ NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          3\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              cONE] - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/2\ \((\@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  cONE]]] - \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONE, \(Derivative[1]\)[vp]]] + 
          5\/3\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          2\ \[ImaginaryI]\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          2\/3\ NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          4\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]] - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[
                  1]\)[cREPARAMGHOST], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/3\ \((\@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
          2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          2\ NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ \
NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)], "Output"],

Cell[BoxData[
    \(1\/6\ \((r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          2\ NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(gamma - \(\[ImaginaryI]\ \[Omega]\ NO[cRCHARGEGHOST, cONE]\)\/\@2 + \@2\
\ \[Omega]\ NO[cRCHARGEGHOST, 
          NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], 
              cONE]]] - \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[cONE, \(Derivative[1]\)[vp]]] + 
      2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
          NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], 
              NO[cONE, \(Derivative[1]\)[vp]]]]] - \@2\ r2\ \[Omega]\ NO[
          cREPARAMGHOST, \(Derivative[1]\)[cONE]] - 
      2\ \[ImaginaryI]\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]] + 
      2\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
          NO[\(Derivative[1]\)[cONE], 
            cONE]] + \(r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], \
cONE]\)\/\@2 - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
            cREPARAMGHOST], 
          NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(6\ \[Omega]\^2\)\)\((3\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[
              cRCHARGEGHOST, cONEbar] + 
          2\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
          3\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[cONEbar, \(Derivative[1]\)[vp]]] + 
          r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          2\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
          6\ \@2\ r2\ \[Omega]\ NO[
              cREPARAMGHOST, \(Derivative[1]\)[cONEbar]] - 
          6\ \[ImaginaryI]\ NO[gamma, 
              NO[\(Derivative[1]\)[cONEbar], cONEbar]] - \@2\ \[Omega]\^2\ NO[
              gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
          18\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          4\ \[Omega]\^2\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          3\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              cONEbar] + 
          12\ \[ImaginaryI]\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
              NO[cONEbar, cONE]])\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(12\ \[Omega]\^2\)\)\((\[ImaginaryI]\ \((\(-12\)\ \
\[ImaginaryI]\ \@2\ \[Omega]\ NO[cRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
              6\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[cONEbar, \(Derivative[1]\)[vp]]] - 
              13\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
              12\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
              12\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
                  NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]] + 
              12\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONEbar]] + 
              12\ \[Omega]\^2\ NO[gammabar, 
                  NO[\(Derivative[1]\)[cONEbar], cONE]] - 
              4\ \[ImaginaryI]\ \[Omega]\^2\ NO[gammabar, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              12\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] - 
              24\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
                  NO[cONEbar, cONE]])\))\)\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ \[Omega]\)\)\((2\ \@2\ NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] - 
        5\ r2\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
        4\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]] + 
        6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, cONE]]] - \@2\ \[Omega]\ NO[gammabar, 
            NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
        4\ \[Omega]\ NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(12\ \[Omega]\)\)\((r2\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
        4\ \[Omega]\ NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(2\ \[Omega]\)\)\((\(-2\)\ gammabar\ \[Omega] + \
\[ImaginaryI]\ \@2\ NO[cRCHARGEGHOST, cONEbar] + 
          2\ \@2\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
          2\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, \(Derivative[1]\)[vp]]] + 
          4\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] - 
          2\ \@2\ r2\ NO[cREPARAMGHOST, \(Derivative[1]\)[cONEbar]] - 
          4\ \[ImaginaryI]\ \[Omega]\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                cONE]] + \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              cONEbar] - 
          2\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, cONE]]])\)\)\)\)], "Output"],

Cell[BoxData[
    \(bRCHARGEGHOST\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ r2\ \[Omega]\)\)\((\(-3\)\ \@2\ r2\ NO[beta, cONEbar] + 
        2\ \[ImaginaryI]\ \@2\ r2\ NO[beta, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                cONE]]] + \[Omega]\ \((\(-3\)\ \@2\ r2\ \[Omega]\ NO[betabar, 
                  cONE] - \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[betabar, 
                  NO[cONEbar, 
                    NO[\(Derivative[1]\)[cONE], cONE]]] + \@2\ r2\ NO[
                  bRCHARGEGHOST, 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
              6\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], cONE]] + 
              2\ r2\ NO[bRCHARGEGHOST, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
              3\ NO[bREPARAMGHOST, NO[cONEbar, cONE]] + 
              3\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                  NO[cONEbar, cONE]])\))\)\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(2\ r2\)\)\((\[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[betabar, 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
        4\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
            NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
        2\ \[ImaginaryI]\ r2\ NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], cONE]] - 
        r2\ NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
        NO[bREPARAMGHOST, NO[cONEbar, cONE]] + 
        3\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[cONEbar, cONE]])\)\)\)], "Output"],

Cell[BoxData[
    \(\(-\(\(1\/\(6\ \[Omega]\)\)\((2\ \[ImaginaryI]\ \@2\ NO[beta, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  cONE]]] + \[Omega]\ \((2\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[
                    betabar, 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] + \@2\ NO[
                    bRCHARGEGHOST, 
                    NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
                2\ NO[bRCHARGEGHOST, 
                    NO[\(Derivative[1]\)[cONEbar], 
                      NO[cONEbar, 
                        NO[\(Derivative[1]\)[cONE], 
                          cONE]]]])\))\)\)\)\)], "Output"],

Cell[BoxData[
    \(1\/2\ NO[bRCHARGEGHOST, 
        NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(bRCHARGEGHOST - 
      NO[beta, cONEbar]\/\(\@2\ \[Omega]\) - \(\[Omega]\ NO[betabar, \
cONE]\)\/\@2 + 
      2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
      2\ \[ImaginaryI]\ NO[bRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cONEbar], cONE]] + 
      2\ \[ImaginaryI]\ NO[\(Derivative[1]\)[bRCHARGEGHOST], 
          NO[cONEbar, cONE]]\)], "Output"],

Cell[BoxData[
    \(cRCHARGEGHOST\)], "Output"],

Cell[BoxData[
    \(1\/30\ \((\(-5\)\ \@2\ NO[cRCHARGEGHOST, 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
          15\ \[ImaginaryI]\ NO[cRCHARGEGHOST, 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          15\ \[ImaginaryI]\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          10\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          5\ r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] + 
          10\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
          20\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONE, \(Derivative[1]\)[vp]]]] - 
          4\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
          30\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] + 
          30\ r2\ NO[cREPARAMGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]] + 
          30\ \@2\ r2\ NO[
              cREPARAMGHOST, \(Derivative[1]\)[
                vp]] + \(10\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] + \(50\ \
\[ImaginaryI]\ \@2\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] + \(30\ \[ImaginaryI]\ \@2\ NO[gamma, \
NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]\)\/\[Omega] + \(60\ \@2\ \
NO[gamma, \(Derivative[1]\)[cONEbar]]\)\/\[Omega] - 
          30\ \[ImaginaryI]\ \[Omega]\ NO[gammabar, 
              NO[cONE, \(Derivative[1]\)[vp]]] - 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] - 
          30\ \@2\ \[Omega]\ NO[gammabar, \(Derivative[1]\)[cONE]] + 
          15\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cRCHARGEGHOST], 
              NO[cONEbar, cONE]] + 
          5\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
          15\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
          15\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          10\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(30\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]\)\/\[Omega] + 
          90\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[gammabar], cONE] + 
          40\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[gammabar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] + 
          15\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(1\/12\ \((6\ \[ImaginaryI]\ NO[cRCHARGEGHOST, 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] - 
          6\ \[ImaginaryI]\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], cONE]] - 
          22\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
          r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]] + 
          6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]] - 
          6\ \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONE, \(Derivative[1]\)[vp]]]] - 
          16\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          36\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          36\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] + 
          60\ r2\ NO[cREPARAMGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] - \(2\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] - \(24\ \
\[ImaginaryI]\ \@2\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
\(Derivative[1]\)[cONE]]]]\)\/\[Omega] + 
          12\ \[ImaginaryI]\ \[Omega]\ NO[gammabar, 
              NO[cONE, \(Derivative[1]\)[vp]]] + 
          4\ \[Omega]\ NO[gammabar, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          48\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[gammabar, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[\(Derivative[1]\)[cONE], cONE]]] - 
          18\ \[ImaginaryI]\ NO[\(Derivative[1]\)[cRCHARGEGHOST], 
              NO[cONEbar, cONE]] - 
          6\ \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
          6\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
          6\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], cONE]] + 
          2\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \(24\ \[ImaginaryI]\ \@2\ \
NO[\(Derivative[1]\)[gamma], NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, \
cONE]]]\)\/\[Omega] - 
          48\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[gammabar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]] - 
          18\ r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], 
              NO[cONEbar, cONE]])\)\)], "Output"],

Cell[BoxData[
    \(\(\(1\/\(6\ \[Omega]\)\)\((\@2\ \[Omega]\ NO[cRCHARGEGHOST, 
            NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] - 
        10\ \[Omega]\ NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
        r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[cONEbar, 
              NO[cONE, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
        3\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[cONEbar, 
              NO[cONE, \(Derivative[2]\)[
                  vp]]]] + \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
            cREPARAMGHOST, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[
                  vp]]]] + \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[
            cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONE, \(Derivative[1]\)[vp]]]] - 
        10\ \@2\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]]] - 
        24\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] - 
        24\ \[ImaginaryI]\ r2\ \[Omega]\ NO[cREPARAMGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
        2\ NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]] + 
        2\ \[ImaginaryI]\ \@2\ NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]] - 
        6\ \[ImaginaryI]\ \@2\ NO[gamma, 
            NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]] + 
        8\ \[ImaginaryI]\ \@2\ \[Omega]\^2\ NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]] - 
        4\ \[ImaginaryI]\ \@2\ r2\ \[Omega]\ NO[\(Derivative[1]\)[
              cREPARAMGHOST], NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
        10\ \[ImaginaryI]\ r2\ \[Omega]\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] - 
        6\ \[ImaginaryI]\ \@2\ NO[\(Derivative[1]\)[gamma], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]] + 
        16\ \[ImaginaryI]\ \@2\ \[Omega]\^2\ NO[\(Derivative[1]\)[gammabar], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]])\)\)\)], "Output"],

Cell[BoxData[
    \(1\/12\ \((\(-2\)\ NO[cRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
          r2\ NO[cREPARAMGHOST, 
              NO[cONEbar, 
                NO[cONE, 
                  NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]] - 
          8\ \@2\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
          12\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]] + 
          36\ \[ImaginaryI]\ r2\ NO[cREPARAMGHOST, 
              NO[\(Derivative[2]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    cONE]]]] + \(2\ NO[gamma, NO[\(Derivative[1]\)[cONEbar], \
NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]\)\/\[Omega] - 
          4\ \[Omega]\ NO[gammabar, 
              NO[cONEbar, 
                NO[\(Derivative[1]\)[cONE], 
                  NO[cONE, \(Derivative[1]\)[vp]]]]] + 
          22\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], cONE]]]])\)\)], "Output"],

Cell[BoxData[
    \(\(-\(1\/5\)\)\ \@2\ r2\ NO[cREPARAMGHOST, 
        NO[\(Derivative[1]\)[cONEbar], 
          NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], 
              NO[cONE, \(Derivative[1]\)[vp]]]]]]\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(0\)], "Output"],

Cell[BoxData[
    \(cRCHARGEGHOST + \[ImaginaryI]\ NO[cRCHARGEGHOST, 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] - \[ImaginaryI]\ NO[
          cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]] - 
      4\ NO[cRCHARGEGHOST, 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                cONE]]]] - \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[cONEbar, 
            NO[cONE, \(Derivative[2]\)[vp]]]] + \[ImaginaryI]\ \@2\ r2\ NO[
          cREPARAMGHOST, 
          NO[cONEbar, 
            NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[
                vp]]]] - \[ImaginaryI]\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]] - 
      4\ \@2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], 
                NO[cONE, \(Derivative[1]\)[vp]]]]]] + 
      2\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]] + 
      6\ r2\ NO[cREPARAMGHOST, 
          NO[\(Derivative[2]\)[cONEbar], cONE]] + \@2\ r2\ NO[
          cREPARAMGHOST, \(Derivative[1]\)[
            vp]] + \(2\ \@2\ NO[gamma, \
\(Derivative[1]\)[cONEbar]]\)\/\[Omega] + 
      4\ \[ImaginaryI]\ \@2\ \[Omega]\ NO[gammabar, 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[\(Derivative[1]\)[cONE], cONE]]] - \@2\ \[Omega]\ NO[
          gammabar, \(Derivative[1]\)[
            cONE]] - \[ImaginaryI]\ NO[\(Derivative[1]\)[cRCHARGEGHOST], 
          NO[cONEbar, cONE]] - \[ImaginaryI]\ \@2\ r2\ NO[\(Derivative[1]\)[
            cREPARAMGHOST], NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]] + 
      r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[cONEbar, \(Derivative[1]\)[cONE]]] + 
      r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[cONEbar], cONE]] + 
      4\ \[ImaginaryI]\ r2\ NO[\(Derivative[1]\)[cREPARAMGHOST], 
          NO[\(Derivative[1]\)[cONEbar], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]] + 
      3\ \@2\ \[Omega]\ NO[\(Derivative[1]\)[gammabar], cONE] - 
      r2\ NO[\(Derivative[2]\)[cREPARAMGHOST], NO[cONEbar, cONE]]\)], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["This is the total transformed variable list:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(varlist\  = \ {bgtrans, cgtrans, \ bONEtrans, bONEbartrans, \ 
          cONEtrans, cONEbartrans, \ gamtrans, \ gambartrans, \ betatrans, \ 
          betabartrans, \ vptrans, dvmtrans, \ bRCHARGEGHOSTtrans, \ 
          cRCHARGEGHOSTtrans};\)\)], "Input"],

Cell[TextData[StyleBox["Now we test the commutators among the transformed \
variables:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(NewComs[mmm_, nnn_]\  := \ 
      Simplify[com[Extract[varlist, mmm], \ 
          Extract[varlist, nnn]]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Do[\[IndentingNewLine]Print[\ \(NewComs[AA, BbONE]\)[AA, 
          BbONE]\ \ ], \ {AA, 1, 14}, {BbONE, 1, 14}]\)], "Input"],

Cell[BoxData[
    \(0[1, 1]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[1, 2]\)], "Print"],

Cell[BoxData[
    \(0[1, 3]\)], "Print"],

Cell[BoxData[
    \(0[1, 4]\)], "Print"],

Cell[BoxData[
    \(0[1, 5]\)], "Print"],

Cell[BoxData[
    \(0[1, 6]\)], "Print"],

Cell[BoxData[
    \(0[1, 7]\)], "Print"],

Cell[BoxData[
    \(0[1, 8]\)], "Print"],

Cell[BoxData[
    \(0[1, 9]\)], "Print"],

Cell[BoxData[
    \(0[1, 10]\)], "Print"],

Cell[BoxData[
    \(0[1, 11]\)], "Print"],

Cell[BoxData[
    \(0[1, 12]\)], "Print"],

Cell[BoxData[
    \(0[1, 13]\)], "Print"],

Cell[BoxData[
    \(0[1, 14]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[2, 1]\)], "Print"],

Cell[BoxData[
    \(0[2, 2]\)], "Print"],

Cell[BoxData[
    \(0[2, 3]\)], "Print"],

Cell[BoxData[
    \(0[2, 4]\)], "Print"],

Cell[BoxData[
    \(0[2, 5]\)], "Print"],

Cell[BoxData[
    \(0[2, 6]\)], "Print"],

Cell[BoxData[
    \(0[2, 7]\)], "Print"],

Cell[BoxData[
    \(0[2, 8]\)], "Print"],

Cell[BoxData[
    \(0[2, 9]\)], "Print"],

Cell[BoxData[
    \(0[2, 10]\)], "Print"],

Cell[BoxData[
    \(0[2, 11]\)], "Print"],

Cell[BoxData[
    \(0[2, 12]\)], "Print"],

Cell[BoxData[
    \(0[2, 13]\)], "Print"],

Cell[BoxData[
    \(0[2, 14]\)], "Print"],

Cell[BoxData[
    \(0[3, 1]\)], "Print"],

Cell[BoxData[
    \(0[3, 2]\)], "Print"],

Cell[BoxData[
    \(0[3, 3]\)], "Print"],

Cell[BoxData[
    \(0[3, 4]\)], "Print"],

Cell[BoxData[
    \(0[3, 5]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[3, 6]\)], "Print"],

Cell[BoxData[
    \(0[3, 7]\)], "Print"],

Cell[BoxData[
    \(0[3, 8]\)], "Print"],

Cell[BoxData[
    \(0[3, 9]\)], "Print"],

Cell[BoxData[
    \(0[3, 10]\)], "Print"],

Cell[BoxData[
    \(0[3, 11]\)], "Print"],

Cell[BoxData[
    \(0[3, 12]\)], "Print"],

Cell[BoxData[
    \(0[3, 13]\)], "Print"],

Cell[BoxData[
    \(0[3, 14]\)], "Print"],

Cell[BoxData[
    \(0[4, 1]\)], "Print"],

Cell[BoxData[
    \(0[4, 2]\)], "Print"],

Cell[BoxData[
    \(0[4, 3]\)], "Print"],

Cell[BoxData[
    \(0[4, 4]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[4, 5]\)], "Print"],

Cell[BoxData[
    \(0[4, 6]\)], "Print"],

Cell[BoxData[
    \(0[4, 7]\)], "Print"],

Cell[BoxData[
    \(0[4, 8]\)], "Print"],

Cell[BoxData[
    \(0[4, 9]\)], "Print"],

Cell[BoxData[
    \(0[4, 10]\)], "Print"],

Cell[BoxData[
    \(0[4, 11]\)], "Print"],

Cell[BoxData[
    \(0[4, 12]\)], "Print"],

Cell[BoxData[
    \(0[4, 13]\)], "Print"],

Cell[BoxData[
    \(0[4, 14]\)], "Print"],

Cell[BoxData[
    \(0[5, 1]\)], "Print"],

Cell[BoxData[
    \(0[5, 2]\)], "Print"],

Cell[BoxData[
    \(0[5, 3]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[5, 4]\)], "Print"],

Cell[BoxData[
    \(0[5, 5]\)], "Print"],

Cell[BoxData[
    \(0[5, 6]\)], "Print"],

Cell[BoxData[
    \(0[5, 7]\)], "Print"],

Cell[BoxData[
    \(0[5, 8]\)], "Print"],

Cell[BoxData[
    \(0[5, 9]\)], "Print"],

Cell[BoxData[
    \(0[5, 10]\)], "Print"],

Cell[BoxData[
    \(0[5, 11]\)], "Print"],

Cell[BoxData[
    \(0[5, 12]\)], "Print"],

Cell[BoxData[
    \(0[5, 13]\)], "Print"],

Cell[BoxData[
    \(0[5, 14]\)], "Print"],

Cell[BoxData[
    \(0[6, 1]\)], "Print"],

Cell[BoxData[
    \(0[6, 2]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[6, 3]\)], "Print"],

Cell[BoxData[
    \(0[6, 4]\)], "Print"],

Cell[BoxData[
    \(0[6, 5]\)], "Print"],

Cell[BoxData[
    \(0[6, 6]\)], "Print"],

Cell[BoxData[
    \(0[6, 7]\)], "Print"],

Cell[BoxData[
    \(0[6, 8]\)], "Print"],

Cell[BoxData[
    \(0[6, 9]\)], "Print"],

Cell[BoxData[
    \(0[6, 10]\)], "Print"],

Cell[BoxData[
    \(0[6, 11]\)], "Print"],

Cell[BoxData[
    \(0[6, 12]\)], "Print"],

Cell[BoxData[
    \(0[6, 13]\)], "Print"],

Cell[BoxData[
    \(0[6, 14]\)], "Print"],

Cell[BoxData[
    \(0[7, 1]\)], "Print"],

Cell[BoxData[
    \(0[7, 2]\)], "Print"],

Cell[BoxData[
    \(0[7, 3]\)], "Print"],

Cell[BoxData[
    \(0[7, 4]\)], "Print"],

Cell[BoxData[
    \(0[7, 5]\)], "Print"],

Cell[BoxData[
    \(0[7, 6]\)], "Print"],

Cell[BoxData[
    \(0[7, 7]\)], "Print"],

Cell[BoxData[
    \(0[7, 8]\)], "Print"],

Cell[BoxData[
    \(0[7, 9]\)], "Print"],

Cell[BoxData[
    \(\((\(-One\))\)[7, 10]\)], "Print"],

Cell[BoxData[
    \(0[7, 11]\)], "Print"],

Cell[BoxData[
    \(0[7, 12]\)], "Print"],

Cell[BoxData[
    \(0[7, 13]\)], "Print"],

Cell[BoxData[
    \(0[7, 14]\)], "Print"],

Cell[BoxData[
    \(0[8, 1]\)], "Print"],

Cell[BoxData[
    \(0[8, 2]\)], "Print"],

Cell[BoxData[
    \(0[8, 3]\)], "Print"],

Cell[BoxData[
    \(0[8, 4]\)], "Print"],

Cell[BoxData[
    \(0[8, 5]\)], "Print"],

Cell[BoxData[
    \(0[8, 6]\)], "Print"],

Cell[BoxData[
    \(0[8, 7]\)], "Print"],

Cell[BoxData[
    \(0[8, 8]\)], "Print"],

Cell[BoxData[
    \(\((\(-One\))\)[8, 9]\)], "Print"],

Cell[BoxData[
    \(0[8, 10]\)], "Print"],

Cell[BoxData[
    \(0[8, 11]\)], "Print"],

Cell[BoxData[
    \(0[8, 12]\)], "Print"],

Cell[BoxData[
    \(0[8, 13]\)], "Print"],

Cell[BoxData[
    \(0[8, 14]\)], "Print"],

Cell[BoxData[
    \(0[9, 1]\)], "Print"],

Cell[BoxData[
    \(0[9, 2]\)], "Print"],

Cell[BoxData[
    \(0[9, 3]\)], "Print"],

Cell[BoxData[
    \(0[9, 4]\)], "Print"],

Cell[BoxData[
    \(0[9, 5]\)], "Print"],

Cell[BoxData[
    \(0[9, 6]\)], "Print"],

Cell[BoxData[
    \(0[9, 7]\)], "Print"],

Cell[BoxData[
    \(One[9, 8]\)], "Print"],

Cell[BoxData[
    \(0[9, 9]\)], "Print"],

Cell[BoxData[
    \(0[9, 10]\)], "Print"],

Cell[BoxData[
    \(0[9, 11]\)], "Print"],

Cell[BoxData[
    \(0[9, 12]\)], "Print"],

Cell[BoxData[
    \(0[9, 13]\)], "Print"],

Cell[BoxData[
    \(0[9, 14]\)], "Print"],

Cell[BoxData[
    \(0[10, 1]\)], "Print"],

Cell[BoxData[
    \(0[10, 2]\)], "Print"],

Cell[BoxData[
    \(0[10, 3]\)], "Print"],

Cell[BoxData[
    \(0[10, 4]\)], "Print"],

Cell[BoxData[
    \(0[10, 5]\)], "Print"],

Cell[BoxData[
    \(0[10, 6]\)], "Print"],

Cell[BoxData[
    \(One[10, 7]\)], "Print"],

Cell[BoxData[
    \(0[10, 8]\)], "Print"],

Cell[BoxData[
    \(0[10, 9]\)], "Print"],

Cell[BoxData[
    \(0[10, 10]\)], "Print"],

Cell[BoxData[
    \(0[10, 11]\)], "Print"],

Cell[BoxData[
    \(0[10, 12]\)], "Print"],

Cell[BoxData[
    \(0[10, 13]\)], "Print"],

Cell[BoxData[
    \(0[10, 14]\)], "Print"],

Cell[BoxData[
    \(0[11, 1]\)], "Print"],

Cell[BoxData[
    \(0[11, 2]\)], "Print"],

Cell[BoxData[
    \(0[11, 3]\)], "Print"],

Cell[BoxData[
    \(0[11, 4]\)], "Print"],

Cell[BoxData[
    \(0[11, 5]\)], "Print"],

Cell[BoxData[
    \(0[11, 6]\)], "Print"],

Cell[BoxData[
    \(0[11, 7]\)], "Print"],

Cell[BoxData[
    \(0[11, 8]\)], "Print"],

Cell[BoxData[
    \(0[11, 9]\)], "Print"],

Cell[BoxData[
    \(0[11, 10]\)], "Print"],

Cell[BoxData[
    \(0[11, 11]\)], "Print"],

Cell[BoxData[
    \(\((\(-\(\(a\ One\)\/2\)\))\)[11, 12]\)], "Print"],

Cell[BoxData[
    \(0[11, 13]\)], "Print"],

Cell[BoxData[
    \(0[11, 14]\)], "Print"],

Cell[BoxData[
    \(0[12, 1]\)], "Print"],

Cell[BoxData[
    \(0[12, 2]\)], "Print"],

Cell[BoxData[
    \(0[12, 3]\)], "Print"],

Cell[BoxData[
    \(0[12, 4]\)], "Print"],

Cell[BoxData[
    \(0[12, 5]\)], "Print"],

Cell[BoxData[
    \(0[12, 6]\)], "Print"],

Cell[BoxData[
    \(0[12, 7]\)], "Print"],

Cell[BoxData[
    \(0[12, 8]\)], "Print"],

Cell[BoxData[
    \(0[12, 9]\)], "Print"],

Cell[BoxData[
    \(0[12, 10]\)], "Print"],

Cell[BoxData[
    \(\(\(a\ One\)\/2\)[12, 11]\)], "Print"],

Cell[BoxData[
    \(0[12, 12]\)], "Print"],

Cell[BoxData[
    \(0[12, 13]\)], "Print"],

Cell[BoxData[
    \(0[12, 14]\)], "Print"],

Cell[BoxData[
    \(0[13, 1]\)], "Print"],

Cell[BoxData[
    \(0[13, 2]\)], "Print"],

Cell[BoxData[
    \(0[13, 3]\)], "Print"],

Cell[BoxData[
    \(0[13, 4]\)], "Print"],

Cell[BoxData[
    \(0[13, 5]\)], "Print"],

Cell[BoxData[
    \(0[13, 6]\)], "Print"],

Cell[BoxData[
    \(0[13, 7]\)], "Print"],

Cell[BoxData[
    \(0[13, 8]\)], "Print"],

Cell[BoxData[
    \(0[13, 9]\)], "Print"],

Cell[BoxData[
    \(0[13, 10]\)], "Print"],

Cell[BoxData[
    \(0[13, 11]\)], "Print"],

Cell[BoxData[
    \(0[13, 12]\)], "Print"],

Cell[BoxData[
    \(0[13, 13]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[13, 14]\)], "Print"],

Cell[BoxData[
    \(0[14, 1]\)], "Print"],

Cell[BoxData[
    \(0[14, 2]\)], "Print"],

Cell[BoxData[
    \(0[14, 3]\)], "Print"],

Cell[BoxData[
    \(0[14, 4]\)], "Print"],

Cell[BoxData[
    \(0[14, 5]\)], "Print"],

Cell[BoxData[
    \(0[14, 6]\)], "Print"],

Cell[BoxData[
    \(0[14, 7]\)], "Print"],

Cell[BoxData[
    \(0[14, 8]\)], "Print"],

Cell[BoxData[
    \(0[14, 9]\)], "Print"],

Cell[BoxData[
    \(0[14, 10]\)], "Print"],

Cell[BoxData[
    \(0[14, 11]\)], "Print"],

Cell[BoxData[
    \(0[14, 12]\)], "Print"],

Cell[BoxData[
    \(\((\[ImaginaryI]\ One)\)[14, 13]\)], "Print"],

Cell[BoxData[
    \(0[14, 14]\)], "Print"]
}, Open  ]],

Cell[TextData[StyleBox["Define substitution rules to transform to new \
variables:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(opsubs\  = \[IndentingNewLine]{bREPARAMGHOST\  \[Rule] \ 
            bgtrans, \[IndentingNewLine]cREPARAMGHOST\  \[Rule] \ 
            cgtrans, \[IndentingNewLine]\ 
          bONE\  \[Rule] \ bONEtrans, \[IndentingNewLine]bONEbar\  \[Rule] \ 
            bONEbartrans, \[IndentingNewLine]\ 
          cONE\  \[Rule] \ cONEtrans, \[IndentingNewLine]cONEbar\  \[Rule] \ 
            cONEbartrans, \[IndentingNewLine]gamma\  \[Rule] \ \ gamtrans, \
\[IndentingNewLine]\ gammabar\  \[Rule] \ gambartrans, \[IndentingNewLine]\ 
          beta\  \[Rule] \ betatrans, \[IndentingNewLine]\ 
          betabar\  \[Rule] \ 
            betabartrans, \[IndentingNewLine]vp\ \  \[Rule] \ \ vptrans, \
\[IndentingNewLine]dvm\ \ \  \[Rule] \ \ dvmtrans, \
\[IndentingNewLine]bRCHARGEGHOST\  \[Rule] \ \ bRCHARGEGHOSTtrans, \
\[IndentingNewLine]\ 
          cRCHARGEGHOST\  \[Rule] \ \ \ cRCHARGEGHOSTtrans};\)\)], "Input"],

Cell[TextData[StyleBox["Define operator monomials that will be used to \
subtract a total derivative from the transformed BRST current:",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(TotalDerivandCandidates\  = {NO[cREPARAMGHOST, dvm], 
          NO[cREPARAMGHOST, \(Derivative[1]\)[vp]], 
          NO[gamma, \(Derivative[1]\)[cONEbar]], 
          NO[gammabar, \(Derivative[1]\)[cONE]], 
          NO[\(Derivative[1]\)[gamma], cONEbar], 
          NO[\(Derivative[1]\)[gammabar], cONE], 
          NO[bRCHARGEGHOST, NO[gammabar, gamma]], 
          NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]], 
          NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]], 
          NO[cREPARAMGHOST, NO[bRCHARGEGHOST, cRCHARGEGHOST]], 
          NO[cREPARAMGHOST, NO[beta, gammabar]], 
          NO[cREPARAMGHOST, NO[betabar, gamma]], 
          NO[cREPARAMGHOST, NO[cONE, bONEbar]], 
          NO[cREPARAMGHOST, NO[cONEbar, bONE]], 
          NO[cREPARAMGHOST, NO[cONEbar, \(Derivative[2]\)[cONE]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], \(Derivative[1]\)[cONE]]], 
          NO[cREPARAMGHOST, NO[\(Derivative[2]\)[cONEbar], cONE]], 
          NO[gamma, NO[cONEbar, dvm]], 
          NO[gamma, NO[cONEbar, \(Derivative[1]\)[vp]]], 
          NO[gammabar, NO[cONE, dvm]], 
          NO[gammabar, NO[cONE, \(Derivative[1]\)[vp]]], 
          NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[cONEbar, cONE]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cONEbar, \(Derivative[1]\)[cONE]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, bRCHARGEGHOST]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[\(Derivative[1]\)[cONEbar], cONE]], 
          NO[\(Derivative[2]\)[cREPARAMGHOST], NO[cONEbar, cONE]], 
          NO[bRCHARGEGHOST, NO[cRCHARGEGHOST, NO[gamma, cONEbar]]], 
          NO[bRCHARGEGHOST, NO[cRCHARGEGHOST, NO[gammabar, cONE]]], 
          NO[beta, NO[gammabar, NO[gamma, cONEbar]]], 
          NO[beta, NO[gammabar, NO[gammabar, cONE]]], 
          NO[betabar, NO[gamma, NO[gamma, cONEbar]]], 
          NO[bREPARAMGHOST, NO[cREPARAMGHOST, NO[gamma, cONEbar]]], 
          NO[bREPARAMGHOST, NO[cREPARAMGHOST, NO[gammabar, cONE]]], 
          NO[cRCHARGEGHOST, NO[cONEbar, NO[cONE, dvm]]], 
          NO[cRCHARGEGHOST, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[gamma, \(Derivative[1]\)[cONEbar]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[gammabar, \(Derivative[1]\)[cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gamma], cONEbar]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[gammabar], cONE]]], 
          NO[cREPARAMGHOST, NO[cRCHARGEGHOST, NO[beta, cONEbar]]], 
          NO[cREPARAMGHOST, NO[cRCHARGEGHOST, NO[betabar, cONE]]], 
          NO[cREPARAMGHOST, NO[cONEbar, NO[cONE, TBOS]]], 
          NO[cREPARAMGHOST, NO[cONEbar, NO[cONE, \(Derivative[1]\)[dvm]]]], 
          NO[cREPARAMGHOST, NO[cONEbar, NO[cONE, \(Derivative[2]\)[vp]]]], 
          NO[cREPARAMGHOST, NO[cONEbar, NO[\(Derivative[1]\)[cONE], dvm]]], 
          NO[cREPARAMGHOST, 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], \(Derivative[1]\)[vp]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gamma, cONEbar]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[gammabar, cONE]]], 
          NO[cREPARAMGHOST, NO[\(Derivative[1]\)[cONEbar], NO[cONE, dvm]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONE, \(Derivative[1]\)[vp]]]], 
          NO[gamma, NO[cONEbar, NO[cONE, bONEbar]]], 
          NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, \(Derivative[1]\)[cONE]]]], 
          NO[gamma, NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]], 
          NO[gammabar, NO[betabar, NO[gamma, cONE]]], 
          NO[gammabar, NO[cONEbar, NO[bONE, cONE]]], 
          NO[gammabar, NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]], 
          NO[gammabar, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[\(Derivative[1]\)[cONE], cONE]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[bRCHARGEGHOST, NO[gamma, cONEbar]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[bRCHARGEGHOST, NO[gammabar, cONE]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], NO[cONEbar, NO[cONE, dvm]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, NO[beta, cONEbar]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, NO[betabar, cONE]]], 
          NO[\(Derivative[1]\)[gamma], 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]], 
          NO[\(Derivative[1]\)[gammabar], 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]], 
          NO[bRCHARGEGHOST, 
            NO[gamma, NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONEbar]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, NO[gamma, NO[cONEbar, \(Derivative[1]\)[cONE]]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, NO[gammabar, NO[\(Derivative[1]\)[cONE], cONE]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, NO[\(Derivative[1]\)[gamma], NO[cONEbar, cONE]]]], 
          NO[bRCHARGEGHOST, 
            NO[\(Derivative[1]\)[gammabar], NO[gamma, NO[cONEbar, cONE]]]], 
          NO[bREPARAMGHOST, 
            NO[cREPARAMGHOST, NO[cRCHARGEGHOST, NO[cONEbar, cONE]]]], 
          NO[bREPARAMGHOST, NO[gammabar, NO[gamma, NO[cONEbar, cONE]]]], 
          NO[bREPARAMGHOST, 
            NO[\(Derivative[1]\)[cREPARAMGHOST], 
              NO[cREPARAMGHOST, NO[cONEbar, cONE]]]], 
          NO[cRCHARGEGHOST, NO[beta, NO[gammabar, NO[cONEbar, cONE]]]], 
          NO[cRCHARGEGHOST, NO[betabar, NO[gamma, NO[cONEbar, cONE]]]], 
          NO[cRCHARGEGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]]], 
          NO[cREPARAMGHOST, NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, dvm]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gamma, NO[cONEbar, \(Derivative[1]\)[vp]]]]], 
          NO[cREPARAMGHOST, NO[bRCHARGEGHOST, NO[gammabar, NO[cONE, dvm]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gammabar, NO[cONE, \(Derivative[1]\)[vp]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[cRCHARGEGHOST], NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONEbar]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, NO[gammabar, NO[cONEbar, \(Derivative[1]\)[cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, NO[gammabar, NO[\(Derivative[1]\)[cONEbar], cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, NO[\(Derivative[1]\)[gammabar], NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, NO[gamma, NO[cONEbar, \(Derivative[1]\)[cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, NO[gamma, NO[\(Derivative[1]\)[cONEbar], cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, NO[\(Derivative[1]\)[gamma], NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, NO[cONEbar, NO[cONE, NO[dvm, dvm]]]], 
          NO[cREPARAMGHOST, 
            NO[cONEbar, NO[cONE, NO[\(Derivative[1]\)[vp], dvm]]]], 
          NO[cREPARAMGHOST, 
            NO[cONEbar, 
              NO[cONE, NO[\(Derivative[1]\)[vp], \(Derivative[1]\)[vp]]]]], 
          NO[cREPARAMGHOST, 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, bONEbar]]]], 
          NO[cREPARAMGHOST, 
            NO[gammabar, NO[betabar, NO[\(Derivative[1]\)[cONE], cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[cRCHARGEGHOST, NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[beta], NO[gammabar, NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[betabar], NO[gamma, NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[bONE, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[2]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]], 
          NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, NO[cONE, dvm]]]], 
          NO[gamma, 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]], 
          NO[gammabar, 
            NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]], 
          NO[gammabar, 
            NO[cONEbar, 
              NO[\(Derivative[1]\)[cONE], NO[cONE, \(Derivative[1]\)[vp]]]]], 
          NO[\(Derivative[1]\)[bRCHARGEGHOST], 
            NO[gammabar, NO[gamma, NO[cONEbar, cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[bRCHARGEGHOST, NO[cRCHARGEGHOST, NO[cONEbar, cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[beta, NO[gammabar, NO[cONEbar, cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[betabar, NO[gamma, NO[cONEbar, cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[cONEbar, \(Derivative[1]\)[cONE]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[\(Derivative[1]\)[cONEbar], cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], NO[cONEbar, cONE]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[\(Derivative[1]\)[cONEbar], 
              NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]], 
          NO[\(Derivative[2]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, NO[bRCHARGEGHOST, NO[cONEbar, cONE]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[gamma, NO[cONEbar, NO[cONE, bONEbar]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[gammabar, NO[cONEbar, NO[bONE, cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[cONEbar, NO[cONE, dvm]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[cONEbar, NO[cONE, dvm]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, NO[gammabar, NO[cONEbar, NO[cONE, dvm]]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, NO[gamma, NO[cONEbar, NO[cONE, dvm]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]]]\), 
          NO[bRCHARGEGHOST, 
            NO[gammabar, NO[gamma, NO[cONEbar, NO[cONE, dvm]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, 
              NO[gammabar, NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, 
              NO[gamma, 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[\(Derivative[1]\)[cONEbar], 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]]\), 
          NO[bRCHARGEGHOST, 
            NO[gammabar, 
              NO[gamma, 
                NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]], \(-NO[
              bREPARAMGHOST, 
              NO[cREPARAMGHOST, 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]\), 
          NO[bREPARAMGHOST, 
            NO[cREPARAMGHOST, 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gamma, 
                NO[\(Derivative[2]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[2]\)[cONE], cONE]]]]]\), 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[\(Derivative[1]\)[gamma], 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[gammabar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[cREPARAMGHOST, 
            NO[cRCHARGEGHOST, 
              NO[beta, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[cRCHARGEGHOST, 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[beta, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, cONE]]]]], \(-NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[cREPARAMGHOST, 
                NO[betabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), \(-NO[
              cREPARAMGHOST, 
              NO[\(Derivative[1]\)[bRCHARGEGHOST], 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]\), 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[gammabar, NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]], 
          NO[bRCHARGEGHOST, 
            NO[cRCHARGEGHOST, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[bRCHARGEGHOST, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, cONE]]]]], \(-NO[\(Derivative[1]\)[
                cREPARAMGHOST], 
              NO[bRCHARGEGHOST, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[beta, 
            NO[gammabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              beta, NO[gammabar, 
                NO[gammabar, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[betabar, 
            NO[gamma, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]], \(-NO[
              gammabar, 
              NO[betabar, 
                NO[gamma, 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]\), 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[beta, NO[gammabar, NO[gamma, cONEbar]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[betabar, NO[gamma, NO[gamma, cONEbar]]]]], \(-NO[
              cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[gamma, 
                  NO[\(Derivative[1]\)[cONEbar], 
                    NO[cONEbar, \(Derivative[1]\)[cONE]]]]]]\), 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[beta, NO[gammabar, NO[gammabar, cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, NO[gammabar, NO[betabar, NO[gamma, cONE]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[\(Derivative[1]\)[cONE], cONE]]]]], 
          NO[bRCHARGEGHOST, 
            NO[beta, 
              NO[gammabar, NO[gammabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, 
              NO[betabar, NO[gamma, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[bREPARAMGHOST, 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[gammabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[beta, NO[gammabar, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, NO[betabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, 
              NO[beta, NO[gammabar, NO[gammabar, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, 
              NO[gammabar, NO[betabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, 
              NO[betabar, NO[gamma, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, dvm]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[cONE, \(Derivative[1]\)[vp]]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[cONEbar, NO[\(Derivative[1]\)[cONE], NO[cONE, dvm]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[cONEbar, 
                  NO[\(Derivative[1]\)[cONE], 
                    NO[cONE, \(Derivative[1]\)[vp]]]]]]], 
          NO[cREPARAMGHOST, 
            NO[\(Derivative[1]\)[bRCHARGEGHOST], 
              NO[bRCHARGEGHOST, 
                NO[gammabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[beta, NO[gammabar, NO[cONEbar, cONE]]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, NO[betabar, NO[gamma, NO[cONEbar, cONE]]]]]], 
          NO[bRCHARGEGHOST, 
            NO[gammabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[cRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[beta, 
              NO[gammabar, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[betabar, 
              NO[gamma, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]], 
          NO[\(Derivative[1]\)[cREPARAMGHOST], 
            NO[cREPARAMGHOST, 
              NO[bRCHARGEGHOST, 
                NO[\(Derivative[1]\)[cONEbar], 
                  NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[beta, 
                NO[gammabar, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[beta, 
                NO[gammabar, 
                  NO[gammabar, 
                    NO[cONEbar, NO[\(Derivative[1]\)[cONE], cONE]]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[betabar, 
                NO[gamma, 
                  NO[gamma, 
                    NO[\(Derivative[1]\)[cONEbar], NO[cONEbar, cONE]]]]]]], 
          NO[cREPARAMGHOST, 
            NO[bRCHARGEGHOST, 
              NO[gammabar, 
                NO[betabar, 
                  NO[gamma, 
                    NO[cONEbar, 
                      NO[\(Derivative[1]\)[cONE], cONE]]]]]]]};\)\)], "Input"],

Cell[TextData[{
  StyleBox["The following uses the above monomials to create a generi",
    FontColor->RGBColor[1, 0, 0]],
  StyleBox["c",
    FontColor->RGBColor[1, 0, 0]],
  " ",
  StyleBox["derivand:",
    FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[BoxData[{
    \(Prune[list_]\  := \ DeleteCases[list, 0]\), "\[IndentingNewLine]", 
    \(\(\(TDCList[nnnfff_]\  := \ \ \ Prune[
        Table[\ \ Newgrade[\ \ TotalDerivandCandidates[\([qqww]\)]\ \ \ , 
            nnnfff\ \ ], \ \ {qqww, 1, 
            Length[TotalDerivandCandidates]}\ \ \ ]\ \ ]\)\(\
\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(\(\(DerivCoeffs[grading_]\  := \ 
      Table[derivcoeff[grading, nnnnn], {nnnnn, 1, 
          Length[TDCList[grading]]}]\)\(\[IndentingNewLine]\)
    \)\), "\[IndentingNewLine]", 
    \(GenericDerivand[grading_]\  := \ 
      DerivCoeffs[grading]\  . \ TDCList[grading]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[TextData[StyleBox["Now define replacement rules for the free \
coefficients 'derivcoeff[n,m]'.  These represnt one particularly simple \
choice. ",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[
    \(\(sols = {derivcoeff[1, 1] \[Rule] 0, derivcoeff[1, 2] \[Rule] 0, 
          derivcoeff[1, 3] \[Rule] \[ImaginaryI]\/2, 
          derivcoeff[1, 4] \[Rule] 3\/4, derivcoeff[1, 5] \[Rule] 3\/4, 
          derivcoeff[1, 6] \[Rule] \(-\(\[ImaginaryI]\/2\)\), 
          derivcoeff[1, 7] \[Rule] \(-\(\[ImaginaryI]\/2\)\), 
          derivcoeff[2, 1] \[Rule] \(3\ \[ImaginaryI]\)\/r2, 
          derivcoeff[2, 2] \[Rule] 0, 
          derivcoeff[2, 3] \[Rule] \[ImaginaryI]\/\(4\ \@2\ \[Omega]\), 
          derivcoeff[2, 4] \[Rule] \(\[ImaginaryI]\ \[Omega]\)\/\(4\ \@2\), 
          derivcoeff[3, 
              1] \[Rule] \(-\(\(2\ \[ImaginaryI]\ \@2\)\/\(r2\ \
\[Omega]\)\)\), 
          derivcoeff[3, 
              2] \[Rule] \(-\(\(3\ \[ImaginaryI]\ \[Omega]\)\/\(2\ \@2\ \
r2\)\)\), 
          derivcoeff[3, 
              3] \[Rule] \(-\(\[ImaginaryI]\/\(\@2\ r2\ \[Omega]\)\)\), 
          derivcoeff[3, 
              4] \[Rule] \(-\(\(2\ \[ImaginaryI]\ \@2\ \[Omega]\)\/r2\)\), 
          derivcoeff[3, 5] \[Rule] 0, derivcoeff[3, 6] \[Rule] 0, 
          derivcoeff[3, 7] \[Rule] \(-\(\(6\ \[Omega]\)\/\(a\ r2\)\)\), 
          derivcoeff[3, 8] \[Rule] 0, 
          derivcoeff[3, 9] \[Rule] 1\/\(\@2\ r2\ \[Omega]\), 
          derivcoeff[3, 10] \[Rule] 0, 
          derivcoeff[3, 
              11] \[Rule] \(-\(\(3\ \[ImaginaryI]\)\/\(\@2\ r2\ \
\[Omega]\)\)\), 
          derivcoeff[3, 
              12] \[Rule] \(-\(\(5\ \[ImaginaryI]\ \[Omega]\)\/\(2\ \@2\ r2\)\
\)\), derivcoeff[3, 13] \[Rule] 0, derivcoeff[3, 14] \[Rule] 0, 
          derivcoeff[3, 15] \[Rule] \(-\(\[Omega]\/\(2\ \@2\ r2\)\)\), 
          derivcoeff[3, 16] \[Rule] 0, 
          derivcoeff[3, 
              17] \[Rule] \(\[ImaginaryI]\ \[Omega]\)\/\(2\ \@2\ r2\), 
          derivcoeff[3, 18] \[Rule] \(-\(\(3\ \[Omega]\)\/\(\@2\ r2\)\)\), 
          derivcoeff[3, 19] \[Rule] \(-\(\(3\ r2\)\/\(4\ \@2\ \[Omega]\)\)\), 
          derivcoeff[3, 20] \[Rule] \(3\ r2\ \[Omega]\)\/\(4\ \@2\), 
          derivcoeff[4, 1] \[Rule] \(-\(1\/\(4\ r2\)\)\), 
          derivcoeff[4, 2] \[Rule] \(-\(1\/\(2\ r2\)\)\), 
          derivcoeff[4, 3] \[Rule] 0, 
          derivcoeff[4, 4] \[Rule] \(\[ImaginaryI]\ \@2\)\/\(a\ r2\), 
          derivcoeff[4, 5] \[Rule] 0, 
          derivcoeff[4, 
              6] \[Rule] \(-\(\(3\ \[ImaginaryI]\)\/\(\@2\ \[Omega]\)\)\), 
          derivcoeff[4, 7] \[Rule] \(3\ \[ImaginaryI]\ \[Omega]\)\/\@2, 
          derivcoeff[4, 8] \[Rule] \(\[ImaginaryI]\ \@2\)\/\[Omega], 
          derivcoeff[4, 9] \[Rule] \(-\(\(\[ImaginaryI]\ \[Omega]\)\/\@2\)\), 
          derivcoeff[4, 10] \[Rule] \(\[ImaginaryI]\ \@2\)\/\[Omega], 
          derivcoeff[4, 
              11] \[Rule] \(7\ \[ImaginaryI]\ \[Omega]\)\/\(2\ \@2\), 
          derivcoeff[4, 12] \[Rule] \[ImaginaryI]\/\(\@2\ \[Omega]\), 
          derivcoeff[4, 13] \[Rule] \(\[ImaginaryI]\ \[Omega]\)\/\@2, 
          derivcoeff[4, 14] \[Rule] \[ImaginaryI]\/\(4\ r2\), 
          derivcoeff[4, 15] \[Rule] 0, 
          derivcoeff[4, 16] \[Rule] 1\/\(4\ r2\), 
          derivcoeff[4, 17] \[Rule] 0, 
          derivcoeff[4, 18] \[Rule] \(-\(1\/\[Omega]\)\), 
          derivcoeff[4, 19] \[Rule] 0, 
          derivcoeff[4, 20] \[Rule] \(-\(\[Omega]\/2\)\), 
          derivcoeff[4, 21] \[Rule] 0, derivcoeff[4, 22] \[Rule] 0, 
          derivcoeff[4, 23] \[Rule] 0, derivcoeff[4, 24] \[Rule] 0, 
          derivcoeff[4, 25] \[Rule] 0, derivcoeff[4, 26] \[Rule] 0, 
          derivcoeff[5, 1] \[Rule] \(-\(\[ImaginaryI]\/2\)\), 
          derivcoeff[5, 2] \[Rule] \(-\(\(3\ \[ImaginaryI]\)\/2\)\), 
          derivcoeff[5, 3] \[Rule] \(-\(\(9\ \[ImaginaryI]\)\/4\)\), 
          derivcoeff[5, 4] \[Rule] \[ImaginaryI]\/4, 
          derivcoeff[5, 5] \[Rule] 0, derivcoeff[5, 6] \[Rule] 0, 
          derivcoeff[5, 7] \[Rule] 0, derivcoeff[5, 8] \[Rule] \(2\ \@2\)\/a, 
          derivcoeff[5, 9] \[Rule] \(-\(1\/\(2\ \@2\)\)\), 
          derivcoeff[5, 10] \[Rule] \(2\ \@2\)\/a, 
          derivcoeff[5, 11] \[Rule] \(-\(1\/\(2\ \@2\)\)\), 
          derivcoeff[5, 12] \[Rule] \(-\(\(4\ \@2\)\/a\)\), 
          derivcoeff[5, 13] \[Rule] \(-\(1\/\@2\)\), 
          derivcoeff[5, 14] \[Rule] \@2\/a, derivcoeff[5, 15] \[Rule] 0, 
          derivcoeff[5, 16] \[Rule] 0, 
          derivcoeff[5, 17] \[Rule] \(-\(1\/4\)\), 
          derivcoeff[5, 18] \[Rule] \(-\(1\/2\)\), 
          derivcoeff[5, 19] \[Rule] \(-1\), 
          derivcoeff[5, 20] \[Rule] \(-\(1\/2\)\), 
          derivcoeff[5, 
              21] \[Rule] \(-\(\(5\ \[ImaginaryI]\)\/\(2\ \[Omega]\^2\)\)\), 
          derivcoeff[5, 22] \[Rule] \(-\(\[ImaginaryI]\/2\)\), 
          derivcoeff[5, 23] \[Rule] \(-\(\(7\ \[ImaginaryI]\)\/2\)\), 
          derivcoeff[5, 24] \[Rule] \(3\ \[ImaginaryI]\)\/2, 
          derivcoeff[5, 25] \[Rule] 0, 
          derivcoeff[5, 26] \[Rule] \[ImaginaryI], 
          derivcoeff[5, 27] \[Rule] 0, derivcoeff[5, 28] \[Rule] 0, 
          derivcoeff[5, 29] \[Rule] \(2\ \[ImaginaryI]\)\/a, 
          derivcoeff[5, 30] \[Rule] 0, derivcoeff[5, 31] \[Rule] 0, 
          derivcoeff[5, 32] \[Rule] 0, 
          derivcoeff[5, 33] \[Rule] \(-\(1\/4\)\), 
          derivcoeff[5, 34] \[Rule] \(-\[ImaginaryI]\), 
          derivcoeff[5, 35] \[Rule] 0, derivcoeff[5, 36] \[Rule] \(-3\), 
          derivcoeff[5, 37] \[Rule] 1\/2, 
          derivcoeff[5, 38] \[Rule] \(-\(\[ImaginaryI]\/2\)\), 
          derivcoeff[5, 39] \[Rule] \(-\(\[ImaginaryI]\/4\)\), 
          derivcoeff[5, 40] \[Rule] 0, derivcoeff[5, 41] \[Rule] 0, 
          derivcoeff[5, 42] \[Rule] 0, 
          derivcoeff[5, 43] \[Rule] \[ImaginaryI]\/\(2\ \@2\), 
          derivcoeff[5, 44] \[Rule] 0, 
          derivcoeff[5, 45] \[Rule] 1\/\(2\ \@2\), 
          derivcoeff[5, 46] \[Rule] 0, derivcoeff[5, 47] \[Rule] 0, 
          derivcoeff[5, 48] \[Rule] 0, derivcoeff[5, 49] \[Rule] 0, 
          derivcoeff[5, 50] \[Rule] 0, derivcoeff[6, 1] \[Rule] 0, 
          derivcoeff[6, 2] \[Rule] \(-\(6\/r2\)\), 
          derivcoeff[6, 3] \[Rule] \(-\(1\/r2\)\), 
          derivcoeff[6, 4] \[Rule] \(5\ \[Omega]\^2\)\/r2, 
          derivcoeff[6, 5] \[Rule] 6\/r2, derivcoeff[6, 6] \[Rule] 0, 
          derivcoeff[6, 7] \[Rule] 0, 
          derivcoeff[6, 8] \[Rule] \(3\ \[ImaginaryI]\ r2\)\/2, 
          derivcoeff[6, 9] \[Rule] \(-3\)\ \[ImaginaryI]\ r2, 
          derivcoeff[6, 10] \[Rule] \(5\ \[ImaginaryI]\ r2\)\/4, 
          derivcoeff[6, 11] \[Rule] \(\[ImaginaryI]\ r2\)\/2, 
          derivcoeff[6, 12] \[Rule] 0, derivcoeff[6, 13] \[Rule] 0, 
          derivcoeff[6, 14] \[Rule] \(-\(\(3\ r2\)\/\(2\ \@2\)\)\), 
          derivcoeff[6, 15] \[Rule] 0, 
          derivcoeff[6, 16] \[Rule] 1\/\(2\ \@2\ \[Omega]\), 
          derivcoeff[6, 17] \[Rule] 0, derivcoeff[6, 18] \[Rule] 0, 
          derivcoeff[6, 19] \[Rule] 0, derivcoeff[6, 20] \[Rule] 0, 
          derivcoeff[6, 21] \[Rule] 0, derivcoeff[6, 22] \[Rule] 0, 
          derivcoeff[7, 1] \[Rule] \(2\ \@2\)\/\(r2\ \[Omega]\), 
          derivcoeff[7, 2] \[Rule] 0, 
          derivcoeff[7, 3] \[Rule] \[Omega]\/\(\@2\ r2\), 
          derivcoeff[7, 4] \[Rule] \(-\(\[Omega]\/\(\@2\ r2\)\)\), 
          derivcoeff[7, 5] \[Rule] \(-\(\(2\ \@2\)\/\(r2\ \[Omega]\)\)\), 
          derivcoeff[7, 6] \[Rule] \(2\ \@2\ \[Omega]\)\/r2, 
          derivcoeff[7, 7] \[Rule] 0, derivcoeff[7, 8] \[Rule] 0, 
          derivcoeff[7, 
              9] \[Rule] \(-\(\(12\ \[ImaginaryI]\ \[Omega]\)\/\(a\ r2\)\)\), 
          derivcoeff[7, 10] \[Rule] 0, derivcoeff[7, 11] \[Rule] 0, 
          derivcoeff[7, 12] \[Rule] 0, 
          derivcoeff[7, 
              13] \[Rule] \(-\(\(9\ \[ImaginaryI]\ r2\)\/\(2\ \@2\ \[Omega]\)\
\)\), derivcoeff[7, 14] \[Rule] 0, 
          derivcoeff[7, 
              15] \[Rule] \(-\(\[ImaginaryI]\/\(\@2\ r2\ \[Omega]\)\)\), 
          derivcoeff[7, 16] \[Rule] 0, 
          derivcoeff[7, 17] \[Rule] \(-\(1\/\(\@2\ r2\ \[Omega]\)\)\), 
          derivcoeff[7, 18] \[Rule] \(-\(\[Omega]\/\(\@2\ r2\)\)\), 
          derivcoeff[7, 19] \[Rule] 0, derivcoeff[7, 20] \[Rule] 0, 
          derivcoeff[7, 21] \[Rule] 0, 
          derivcoeff[8, 1] \[Rule] \[ImaginaryI]\/\(2\ r2\), 
          derivcoeff[8, 2] \[Rule] 0, 
          derivcoeff[8, 3] \[Rule] 2\ \@2\ \[Omega], 
          derivcoeff[8, 4] \[Rule] \(-\(\(6\ \@2\)\/\[Omega]\)\), 
          derivcoeff[8, 5] \[Rule] \(-3\)\ \@2\ \[Omega], 
          derivcoeff[8, 6] \[Rule] \@2\/\[Omega], 
          derivcoeff[8, 7] \[Rule] \(-3\)\ \@2\ \[Omega], 
          derivcoeff[8, 8] \[Rule] 1\/\(\@2\ \[Omega]\), 
          derivcoeff[8, 9] \[Rule] \@2\ \[Omega], 
          derivcoeff[8, 10] \[Rule] \(-\(\(5\ \@2\)\/\[Omega]\)\), 
          derivcoeff[8, 11] \[Rule] \(-7\)\ \@2\ \[Omega], 
          derivcoeff[8, 12] \[Rule] 0, 
          derivcoeff[8, 13] \[Rule] \[ImaginaryI]\/\[Omega], 
          derivcoeff[8, 14] \[Rule] 0, derivcoeff[8, 15] \[Rule] 0, 
          derivcoeff[8, 16] \[Rule] 0, derivcoeff[8, 17] \[Rule] 0, 
          derivcoeff[8, 18] \[Rule] 0, derivcoeff[8, 19] \[Rule] 0, 
          derivcoeff[9, 1] \[Rule] 5\/2, derivcoeff[9, 2] \[Rule] 2, 
          derivcoeff[9, 3] \[Rule] 3\/2, 
          derivcoeff[9, 4] \[Rule] \(12\ \[ImaginaryI]\ \@2\)\/a, 
          derivcoeff[9, 5] \[Rule] \(-\(\[ImaginaryI]\/\@2\)\), 
          derivcoeff[9, 6] \[Rule] \(-\[ImaginaryI]\), 
          derivcoeff[9, 7] \[Rule] 2, derivcoeff[9, 8] \[Rule] 0, 
          derivcoeff[10, 1] \[Rule] \(-\(\(2\ \[ImaginaryI]\)\/r2\)\), 
          derivcoeff[10, 2] \[Rule] 9\ r2};\)\)], "Input"],

Cell[TextData[StyleBox["Now we define the complete derivand and the \
transformed BRST current.  In 'combo' we take the latter and subtract the \
first derivative of the former.",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[BoxData[{
    \(\(TotalDerivand\  = \ 
        Simplify[
          Sum[GenericDerivand\ [nnn] /. \ sols, {nnn, 1, 
              10}]];\)\), "\[IndentingNewLine]", 
    \(\(incredlong\  = \ jbrstus\  /. \ opsubs;\)\), "\[IndentingNewLine]", 
    \(\(combo\  = \ incredlong\  - \ TotalDerivand';\)\)}], "Input"],

Cell[TextData[StyleBox["Finally, we separate 'combo' (the transformed BRST \
current minus a total derivative) under the grading defined above.  This \
confirms our result.",
  FontColor->RGBColor[1, 0, 0]]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfinMinus2\  = \ Newgrade[combo, \(-2\)]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfinMinus1\  = Newgrade[combo, \(-1\)]\)], "Input"],

Cell[BoxData[
    \(\(-\(\(\[ImaginaryI]\ NO[gamma, 
                bONEbar]\)\/\(\@2\ r2\ \[Omega]\)\)\) + \(\[ImaginaryI]\ \
\[Omega]\ NO[gammabar, bONE]\)\/\(\@2\ r2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin0\  = \ Newgrade[combo, 0]\)], "Input"],

Cell[BoxData[
    \(\(-\(\(\@2\ NO[cRCHARGEGHOST, dvm]\)\/\(a\ r2\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin1\  = Newgrade[combo, 1]\)], "Input"],

Cell[BoxData[
    \(\[ImaginaryI]\ NO[bREPARAMGHOST, 
          NO[\(Derivative[1]\)[cREPARAMGHOST], cREPARAMGHOST]] + 
      NO[cREPARAMGHOST, TBOS] + 
      3\/2\ \(Derivative[2]\)[cREPARAMGHOST]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin2\  = \ Newgrade[combo, 2]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin3\  = Newgrade[combo, 3]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin4\  = Newgrade[combo, 4]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin5\  = Newgrade[combo, 5]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin6\  = Newgrade[combo, 6]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin7\  = Newgrade[combo, 7]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin8\  = Newgrade[combo, 8]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin9\  = Newgrade[combo, 9]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin10\  = Newgrade[combo, 10]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin11\  = Newgrade[combo, 11]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(jbfin12\  = Newgrade[combo, 12]\)], "Input"],

Cell[BoxData[
    \(0\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
Evaluator->"Local",
WindowSize->{1073, 885},
WindowMargins->{{58, Automatic}, {42, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperSize"->{612, 792},
"PaperOrientation"->"Portrait",
"PostScriptOutputFile":>FrontEnd`FileName[{"home", "simeon"}, \
"brst-setup-2.nb.ps", CharacterEncoding -> "iso8859-1"],
"Magnification"->1}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 290, 4, 50, "Text"],
Cell[2047, 57, 109, 2, 27, "Input"],
Cell[2159, 61, 233, 7, 32, "Text"],

Cell[CellGroupData[{
Cell[2417, 72, 227, 5, 59, "Input"],
Cell[2647, 79, 60, 1, 27, "Output"]
}, Open  ]],
Cell[2722, 83, 32, 0, 32, "Text"],
Cell[2757, 85, 78, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[2860, 90, 44, 1, 27, "Input"],
Cell[2907, 93, 316, 7, 23, "Print"],
Cell[3226, 102, 77, 1, 23, "Print"]
}, Open  ]],
Cell[3318, 106, 160, 3, 43, "Input"],
Cell[3481, 111, 1412, 40, 104, "Text"],
Cell[4896, 153, 4678, 97, 1051, "Input"],
Cell[9577, 252, 128, 4, 32, "Text"],
Cell[9708, 258, 157, 3, 27, "Input"],

Cell[CellGroupData[{
Cell[9890, 265, 56, 1, 27, "Input"],
Cell[9949, 268, 384, 8, 44, "Output"]
}, Open  ]],
Cell[10348, 279, 215, 3, 32, "Text"],

Cell[CellGroupData[{
Cell[10588, 286, 488, 10, 139, "Input"],
Cell[11079, 298, 298, 6, 27, "Output"],
Cell[11380, 306, 294, 6, 27, "Output"],
Cell[11677, 314, 119, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11833, 322, 448, 9, 139, "Input"],
Cell[12284, 333, 297, 7, 44, "Output"],
Cell[12584, 342, 315, 7, 44, "Output"],
Cell[12902, 351, 119, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[13058, 359, 446, 10, 139, "Input"],
Cell[13507, 371, 309, 7, 44, "Output"],
Cell[13819, 380, 303, 7, 41, "Output"],
Cell[14125, 389, 119, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14281, 397, 530, 13, 139, "Input"],
Cell[14814, 412, 272, 5, 27, "Output"],
Cell[15089, 419, 219, 5, 27, "Output"],
Cell[15311, 426, 119, 3, 27, "Output"],
Cell[15433, 431, 253, 7, 27, "Output"],
Cell[15689, 440, 119, 3, 27, "Output"]
}, Open  ]],
Cell[15823, 446, 153, 2, 32, "Text"],
Cell[15979, 450, 173, 3, 27, "Input"],
Cell[16155, 455, 141, 2, 32, "Text"],
Cell[16299, 459, 331, 5, 43, "Input"],
Cell[16633, 466, 127, 2, 32, "Text"],
Cell[16763, 470, 866, 17, 123, "Input"],

Cell[CellGroupData[{
Cell[17654, 491, 864, 15, 203, "Input"],
Cell[18521, 508, 35, 1, 27, "Output"],
Cell[18559, 511, 35, 1, 27, "Output"],
Cell[18597, 514, 35, 1, 27, "Output"]
}, Open  ]],
Cell[18647, 518, 292, 8, 32, "Text"],
Cell[18942, 528, 331, 5, 75, "Input"],
Cell[19276, 535, 145, 2, 32, "Text"],

Cell[CellGroupData[{
Cell[19446, 541, 818, 16, 139, "Input"],
Cell[20267, 559, 54, 1, 27, "Output"],
Cell[20324, 562, 80, 1, 48, "Output"],
Cell[20407, 565, 66, 1, 43, "Output"]
}, Open  ]],
Cell[20488, 569, 223, 3, 32, "Text"],

Cell[CellGroupData[{
Cell[20736, 576, 1612, 32, 286, "Input"],
Cell[22351, 610, 35, 1, 27, "Output"]
}, Open  ]],
Cell[22401, 614, 119, 1, 32, "Text"],
Cell[22523, 617, 78, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[22626, 622, 1350, 25, 226, "Input"],
Cell[23979, 649, 408, 9, 20, "Message"]
}, Open  ]],
Cell[24402, 661, 715, 14, 123, "Input"],

Cell[CellGroupData[{
Cell[25142, 679, 502, 9, 75, "Input"],
Cell[25647, 690, 35, 1, 27, "Output"],
Cell[25685, 693, 35, 1, 27, "Output"],
Cell[25723, 696, 35, 1, 27, "Output"]
}, Open  ]],
Cell[25773, 700, 308, 8, 32, "Text"],

Cell[CellGroupData[{
Cell[26106, 712, 1604, 30, 233, "Input"],
Cell[27713, 744, 1187, 18, 185, "Output"],
Cell[28903, 764, 35, 1, 27, "Output"]
}, Open  ]],
Cell[28953, 768, 172, 2, 32, "Text"],
Cell[29128, 772, 161, 2, 32, "Text"],
Cell[29292, 776, 1182, 20, 347, "Input"],
Cell[30477, 798, 202, 3, 32, "Text"],
Cell[30682, 803, 441, 8, 183, "Input"],
Cell[31126, 813, 167, 6, 32, "Text"],
Cell[31296, 821, 87, 1, 27, "Input"],
Cell[31386, 824, 145, 2, 32, "Text"],
Cell[31534, 828, 11377, 219, 1521, "Input"],
Cell[42914, 1049, 227, 3, 32, "Text"],

Cell[CellGroupData[{
Cell[43166, 1056, 13432, 308, 3467, "Input"],
Cell[56601, 1366, 47, 1, 27, "Output"],
Cell[56651, 1369, 625, 11, 98, "Output"],
Cell[57279, 1382, 553, 10, 141, "Output"],
Cell[57835, 1394, 211, 3, 48, "Output"],
Cell[58049, 1399, 166, 3, 44, "Output"],
Cell[58218, 1404, 35, 1, 27, "Output"],
Cell[58256, 1407, 431, 8, 84, "Output"],
Cell[58690, 1417, 47, 1, 27, "Output"],
Cell[58740, 1420, 3893, 72, 585, "Output"],
Cell[62636, 1494, 3094, 58, 531, "Output"],
Cell[65733, 1554, 2475, 45, 346, "Output"],
Cell[68211, 1601, 1671, 30, 142, "Output"],
Cell[69885, 1633, 231, 5, 44, "Output"],
Cell[70119, 1640, 35, 1, 27, "Output"],
Cell[70157, 1643, 997, 18, 209, "Output"],
Cell[71157, 1663, 38, 1, 27, "Output"],
Cell[71198, 1666, 17980, 327, 3715, "Output"],
Cell[89181, 1995, 15767, 283, 3234, "Output"],
Cell[104951, 2280, 12384, 237, 1917, "Output"],
Cell[117338, 2519, 6308, 126, 647, "Output"],
Cell[123649, 2647, 1684, 33, 126, "Output"],
Cell[125336, 2682, 35, 1, 27, "Output"],
Cell[125374, 2685, 10847, 205, 2095, "Output"],
Cell[136224, 2892, 41, 1, 27, "Output"],
Cell[136268, 2895, 115, 2, 27, "Output"],
Cell[136386, 2899, 35, 1, 27, "Output"],
Cell[136424, 2902, 129, 3, 27, "Output"],
Cell[136556, 2907, 41, 1, 27, "Output"],
Cell[136600, 2910, 12497, 230, 1985, "Output"],
Cell[149100, 3142, 17151, 336, 3708, "Output"],
Cell[166254, 3480, 17262, 331, 2419, "Output"],
Cell[183519, 3813, 13769, 270, 1606, "Output"],
Cell[197291, 4085, 6586, 134, 866, "Output"],
Cell[203880, 4221, 1459, 31, 158, "Output"],
Cell[205342, 4254, 35, 1, 27, "Output"],
Cell[205380, 4257, 11499, 228, 1807, "Output"],
Cell[216882, 4487, 38, 1, 27, "Output"],
Cell[216923, 4490, 35, 1, 27, "Output"],
Cell[216961, 4493, 38, 1, 27, "Output"],
Cell[217002, 4496, 38, 1, 27, "Output"],
Cell[217043, 4499, 1459, 26, 250, "Output"],
Cell[218505, 4527, 1202, 22, 173, "Output"],
Cell[219710, 4551, 803, 14, 142, "Output"],
Cell[220516, 4567, 382, 8, 62, "Output"],
Cell[220901, 4577, 35, 1, 27, "Output"],
Cell[220939, 4580, 35, 1, 27, "Output"],
Cell[220977, 4583, 1167, 21, 160, "Output"],
Cell[222147, 4606, 41, 1, 27, "Output"],
Cell[222191, 4609, 1338, 23, 180, "Output"],
Cell[223532, 4634, 921, 16, 130, "Output"],
Cell[224456, 4652, 852, 16, 127, "Output"],
Cell[225311, 4670, 356, 7, 81, "Output"],
Cell[225670, 4679, 35, 1, 27, "Output"],
Cell[225708, 4682, 35, 1, 27, "Output"],
Cell[225746, 4685, 609, 11, 102, "Output"],
Cell[226358, 4698, 36, 1, 27, "Output"],
Cell[226397, 4701, 208, 3, 34, "Output"],
Cell[226608, 4706, 149, 2, 34, "Output"],
Cell[226760, 4710, 35, 1, 27, "Output"],
Cell[226798, 4713, 35, 1, 27, "Output"],
Cell[226836, 4716, 35, 1, 27, "Output"],
Cell[226874, 4719, 35, 1, 27, "Output"],
Cell[226912, 4722, 83, 1, 34, "Output"],
Cell[226998, 4725, 37, 1, 27, "Output"],
Cell[227038, 4728, 10150, 188, 1201, "Output"],
Cell[237191, 4918, 7712, 135, 942, "Output"],
Cell[244906, 5055, 8580, 161, 1032, "Output"],
Cell[253489, 5218, 4107, 79, 451, "Output"],
Cell[257599, 5299, 1143, 21, 131, "Output"],
Cell[258745, 5322, 35, 1, 27, "Output"],
Cell[258783, 5325, 211, 3, 48, "Output"],
Cell[258997, 5330, 39, 1, 27, "Output"],
Cell[259039, 5333, 1046, 18, 164, "Output"],
Cell[260088, 5353, 950, 18, 169, "Output"],
Cell[261041, 5373, 631, 13, 106, "Output"],
Cell[261675, 5388, 360, 8, 62, "Output"],
Cell[262038, 5398, 35, 1, 27, "Output"],
Cell[262076, 5401, 35, 1, 27, "Output"],
Cell[262114, 5404, 951, 18, 173, "Output"],
Cell[263068, 5424, 1461, 26, 208, "Output"],
Cell[264532, 5452, 1421, 23, 226, "Output"],
Cell[265956, 5477, 837, 16, 136, "Output"],
Cell[266796, 5495, 356, 7, 62, "Output"],
Cell[267155, 5504, 35, 1, 27, "Output"],
Cell[267193, 5507, 35, 1, 27, "Output"],
Cell[267231, 5510, 932, 17, 164, "Output"],
Cell[268166, 5529, 47, 1, 27, "Output"],
Cell[268216, 5532, 1025, 18, 139, "Output"],
Cell[269244, 5552, 661, 12, 102, "Output"],
Cell[269908, 5566, 686, 13, 98, "Output"],
Cell[270597, 5581, 157, 3, 44, "Output"],
Cell[270757, 5586, 35, 1, 27, "Output"],
Cell[270795, 5589, 35, 1, 27, "Output"],
Cell[270833, 5592, 35, 1, 27, "Output"],
Cell[270871, 5595, 416, 9, 67, "Output"],
Cell[271290, 5606, 47, 1, 27, "Output"],
Cell[271340, 5609, 3324, 61, 543, "Output"],
Cell[274667, 5672, 3458, 66, 550, "Output"],
Cell[278128, 5740, 2651, 50, 394, "Output"],
Cell[280782, 5792, 1415, 29, 205, "Output"],
Cell[282200, 5823, 230, 5, 44, "Output"],
Cell[282433, 5830, 35, 1, 27, "Output"],
Cell[282471, 5833, 35, 1, 27, "Output"],
Cell[282509, 5836, 2238, 43, 347, "Output"]
}, Open  ]],
Cell[284762, 5882, 112, 1, 32, "Text"],
Cell[284877, 5885, 278, 4, 43, "Input"],
Cell[285158, 5891, 130, 2, 32, "Text"],
Cell[285291, 5895, 139, 3, 27, "Input"],

Cell[CellGroupData[{
Cell[285455, 5902, 144, 2, 43, "Input"],
Cell[285602, 5906, 40, 1, 23, "Print"],
Cell[285645, 5909, 63, 1, 23, "Print"],
Cell[285711, 5912, 40, 1, 23, "Print"],
Cell[285754, 5915, 40, 1, 23, "Print"],
Cell[285797, 5918, 40, 1, 23, "Print"],
Cell[285840, 5921, 40, 1, 23, "Print"],
Cell[285883, 5924, 40, 1, 23, "Print"],
Cell[285926, 5927, 40, 1, 23, "Print"],
Cell[285969, 5930, 40, 1, 23, "Print"],
Cell[286012, 5933, 41, 1, 23, "Print"],
Cell[286056, 5936, 41, 1, 23, "Print"],
Cell[286100, 5939, 41, 1, 23, "Print"],
Cell[286144, 5942, 41, 1, 23, "Print"],
Cell[286188, 5945, 41, 1, 23, "Print"],
Cell[286232, 5948, 63, 1, 23, "Print"],
Cell[286298, 5951, 40, 1, 23, "Print"],
Cell[286341, 5954, 40, 1, 23, "Print"],
Cell[286384, 5957, 40, 1, 23, "Print"],
Cell[286427, 5960, 40, 1, 23, "Print"],
Cell[286470, 5963, 40, 1, 23, "Print"],
Cell[286513, 5966, 40, 1, 23, "Print"],
Cell[286556, 5969, 40, 1, 23, "Print"],
Cell[286599, 5972, 40, 1, 23, "Print"],
Cell[286642, 5975, 41, 1, 23, "Print"],
Cell[286686, 5978, 41, 1, 23, "Print"],
Cell[286730, 5981, 41, 1, 23, "Print"],
Cell[286774, 5984, 41, 1, 23, "Print"],
Cell[286818, 5987, 41, 1, 23, "Print"],
Cell[286862, 5990, 40, 1, 23, "Print"],
Cell[286905, 5993, 40, 1, 23, "Print"],
Cell[286948, 5996, 40, 1, 23, "Print"],
Cell[286991, 5999, 40, 1, 23, "Print"],
Cell[287034, 6002, 40, 1, 23, "Print"],
Cell[287077, 6005, 63, 1, 23, "Print"],
Cell[287143, 6008, 40, 1, 23, "Print"],
Cell[287186, 6011, 40, 1, 23, "Print"],
Cell[287229, 6014, 40, 1, 23, "Print"],
Cell[287272, 6017, 41, 1, 23, "Print"],
Cell[287316, 6020, 41, 1, 23, "Print"],
Cell[287360, 6023, 41, 1, 23, "Print"],
Cell[287404, 6026, 41, 1, 23, "Print"],
Cell[287448, 6029, 41, 1, 23, "Print"],
Cell[287492, 6032, 40, 1, 23, "Print"],
Cell[287535, 6035, 40, 1, 23, "Print"],
Cell[287578, 6038, 40, 1, 23, "Print"],
Cell[287621, 6041, 40, 1, 23, "Print"],
Cell[287664, 6044, 63, 1, 23, "Print"],
Cell[287730, 6047, 40, 1, 23, "Print"],
Cell[287773, 6050, 40, 1, 23, "Print"],
Cell[287816, 6053, 40, 1, 23, "Print"],
Cell[287859, 6056, 40, 1, 23, "Print"],
Cell[287902, 6059, 41, 1, 23, "Print"],
Cell[287946, 6062, 41, 1, 23, "Print"],
Cell[287990, 6065, 41, 1, 23, "Print"],
Cell[288034, 6068, 41, 1, 23, "Print"],
Cell[288078, 6071, 41, 1, 23, "Print"],
Cell[288122, 6074, 40, 1, 23, "Print"],
Cell[288165, 6077, 40, 1, 23, "Print"],
Cell[288208, 6080, 40, 1, 23, "Print"],
Cell[288251, 6083, 63, 1, 23, "Print"],
Cell[288317, 6086, 40, 1, 23, "Print"],
Cell[288360, 6089, 40, 1, 23, "Print"],
Cell[288403, 6092, 40, 1, 23, "Print"],
Cell[288446, 6095, 40, 1, 23, "Print"],
Cell[288489, 6098, 40, 1, 23, "Print"],
Cell[288532, 6101, 41, 1, 23, "Print"],
Cell[288576, 6104, 41, 1, 23, "Print"],
Cell[288620, 6107, 41, 1, 23, "Print"],
Cell[288664, 6110, 41, 1, 23, "Print"],
Cell[288708, 6113, 41, 1, 23, "Print"],
Cell[288752, 6116, 40, 1, 23, "Print"],
Cell[288795, 6119, 40, 1, 23, "Print"],
Cell[288838, 6122, 63, 1, 23, "Print"],
Cell[288904, 6125, 40, 1, 23, "Print"],
Cell[288947, 6128, 40, 1, 23, "Print"],
Cell[288990, 6131, 40, 1, 23, "Print"],
Cell[289033, 6134, 40, 1, 23, "Print"],
Cell[289076, 6137, 40, 1, 23, "Print"],
Cell[289119, 6140, 40, 1, 23, "Print"],
Cell[289162, 6143, 41, 1, 23, "Print"],
Cell[289206, 6146, 41, 1, 23, "Print"],
Cell[289250, 6149, 41, 1, 23, "Print"],
Cell[289294, 6152, 41, 1, 23, "Print"],
Cell[289338, 6155, 41, 1, 23, "Print"],
Cell[289382, 6158, 40, 1, 23, "Print"],
Cell[289425, 6161, 40, 1, 23, "Print"],
Cell[289468, 6164, 40, 1, 23, "Print"],
Cell[289511, 6167, 40, 1, 23, "Print"],
Cell[289554, 6170, 40, 1, 23, "Print"],
Cell[289597, 6173, 40, 1, 23, "Print"],
Cell[289640, 6176, 40, 1, 23, "Print"],
Cell[289683, 6179, 40, 1, 23, "Print"],
Cell[289726, 6182, 40, 1, 23, "Print"],
Cell[289769, 6185, 54, 1, 23, "Print"],
Cell[289826, 6188, 41, 1, 23, "Print"],
Cell[289870, 6191, 41, 1, 23, "Print"],
Cell[289914, 6194, 41, 1, 23, "Print"],
Cell[289958, 6197, 41, 1, 23, "Print"],
Cell[290002, 6200, 40, 1, 23, "Print"],
Cell[290045, 6203, 40, 1, 23, "Print"],
Cell[290088, 6206, 40, 1, 23, "Print"],
Cell[290131, 6209, 40, 1, 23, "Print"],
Cell[290174, 6212, 40, 1, 23, "Print"],
Cell[290217, 6215, 40, 1, 23, "Print"],
Cell[290260, 6218, 40, 1, 23, "Print"],
Cell[290303, 6221, 40, 1, 23, "Print"],
Cell[290346, 6224, 53, 1, 23, "Print"],
Cell[290402, 6227, 41, 1, 23, "Print"],
Cell[290446, 6230, 41, 1, 23, "Print"],
Cell[290490, 6233, 41, 1, 23, "Print"],
Cell[290534, 6236, 41, 1, 23, "Print"],
Cell[290578, 6239, 41, 1, 23, "Print"],
Cell[290622, 6242, 40, 1, 23, "Print"],
Cell[290665, 6245, 40, 1, 23, "Print"],
Cell[290708, 6248, 40, 1, 23, "Print"],
Cell[290751, 6251, 40, 1, 23, "Print"],
Cell[290794, 6254, 40, 1, 23, "Print"],
Cell[290837, 6257, 40, 1, 23, "Print"],
Cell[290880, 6260, 40, 1, 23, "Print"],
Cell[290923, 6263, 42, 1, 23, "Print"],
Cell[290968, 6266, 40, 1, 23, "Print"],
Cell[291011, 6269, 41, 1, 23, "Print"],
Cell[291055, 6272, 41, 1, 23, "Print"],
Cell[291099, 6275, 41, 1, 23, "Print"],
Cell[291143, 6278, 41, 1, 23, "Print"],
Cell[291187, 6281, 41, 1, 23, "Print"],
Cell[291231, 6284, 41, 1, 23, "Print"],
Cell[291275, 6287, 41, 1, 23, "Print"],
Cell[291319, 6290, 41, 1, 23, "Print"],
Cell[291363, 6293, 41, 1, 23, "Print"],
Cell[291407, 6296, 41, 1, 23, "Print"],
Cell[291451, 6299, 41, 1, 23, "Print"],
Cell[291495, 6302, 43, 1, 23, "Print"],
Cell[291541, 6305, 41, 1, 23, "Print"],
Cell[291585, 6308, 41, 1, 23, "Print"],
Cell[291629, 6311, 42, 1, 23, "Print"],
Cell[291674, 6314, 42, 1, 23, "Print"],
Cell[291719, 6317, 42, 1, 23, "Print"],
Cell[291764, 6320, 42, 1, 23, "Print"],
Cell[291809, 6323, 42, 1, 23, "Print"],
Cell[291854, 6326, 41, 1, 23, "Print"],
Cell[291898, 6329, 41, 1, 23, "Print"],
Cell[291942, 6332, 41, 1, 23, "Print"],
Cell[291986, 6335, 41, 1, 23, "Print"],
Cell[292030, 6338, 41, 1, 23, "Print"],
Cell[292074, 6341, 41, 1, 23, "Print"],
Cell[292118, 6344, 41, 1, 23, "Print"],
Cell[292162, 6347, 41, 1, 23, "Print"],
Cell[292206, 6350, 41, 1, 23, "Print"],
Cell[292250, 6353, 42, 1, 23, "Print"],
Cell[292295, 6356, 42, 1, 23, "Print"],
Cell[292340, 6359, 69, 1, 39, "Print"],
Cell[292412, 6362, 42, 1, 23, "Print"],
Cell[292457, 6365, 42, 1, 23, "Print"],
Cell[292502, 6368, 41, 1, 23, "Print"],
Cell[292546, 6371, 41, 1, 23, "Print"],
Cell[292590, 6374, 41, 1, 23, "Print"],
Cell[292634, 6377, 41, 1, 23, "Print"],
Cell[292678, 6380, 41, 1, 23, "Print"],
Cell[292722, 6383, 41, 1, 23, "Print"],
Cell[292766, 6386, 41, 1, 23, "Print"],
Cell[292810, 6389, 41, 1, 23, "Print"],
Cell[292854, 6392, 41, 1, 23, "Print"],
Cell[292898, 6395, 42, 1, 23, "Print"],
Cell[292943, 6398, 58, 1, 39, "Print"],
Cell[293004, 6401, 42, 1, 23, "Print"],
Cell[293049, 6404, 42, 1, 23, "Print"],
Cell[293094, 6407, 42, 1, 23, "Print"],
Cell[293139, 6410, 41, 1, 23, "Print"],
Cell[293183, 6413, 41, 1, 23, "Print"],
Cell[293227, 6416, 41, 1, 23, "Print"],
Cell[293271, 6419, 41, 1, 23, "Print"],
Cell[293315, 6422, 41, 1, 23, "Print"],
Cell[293359, 6425, 41, 1, 23, "Print"],
Cell[293403, 6428, 41, 1, 23, "Print"],
Cell[293447, 6431, 41, 1, 23, "Print"],
Cell[293491, 6434, 41, 1, 23, "Print"],
Cell[293535, 6437, 42, 1, 23, "Print"],
Cell[293580, 6440, 42, 1, 23, "Print"],
Cell[293625, 6443, 42, 1, 23, "Print"],
Cell[293670, 6446, 42, 1, 23, "Print"],
Cell[293715, 6449, 65, 1, 23, "Print"],
Cell[293783, 6452, 41, 1, 23, "Print"],
Cell[293827, 6455, 41, 1, 23, "Print"],
Cell[293871, 6458, 41, 1, 23, "Print"],
Cell[293915, 6461, 41, 1, 23, "Print"],
Cell[293959, 6464, 41, 1, 23, "Print"],
Cell[294003, 6467, 41, 1, 23, "Print"],
Cell[294047, 6470, 41, 1, 23, "Print"],
Cell[294091, 6473, 41, 1, 23, "Print"],
Cell[294135, 6476, 41, 1, 23, "Print"],
Cell[294179, 6479, 42, 1, 23, "Print"],
Cell[294224, 6482, 42, 1, 23, "Print"],
Cell[294269, 6485, 42, 1, 23, "Print"],
Cell[294314, 6488, 65, 1, 23, "Print"],
Cell[294382, 6491, 42, 1, 23, "Print"]
}, Open  ]],
Cell[294439, 6495, 126, 2, 32, "Text"],
Cell[294568, 6499, 933, 15, 251, "Input"],
Cell[295504, 6516, 179, 2, 32, "Text"],
Cell[295686, 6520, 20880, 445, 2363, "Input"],
Cell[316569, 6967, 250, 8, 32, "Text"],
Cell[316822, 6977, 692, 14, 123, "Input"],
Cell[317517, 6993, 194, 3, 32, "Text"],
Cell[317714, 6998, 9510, 165, 1534, "Input"],
Cell[327227, 7165, 221, 3, 32, "Text"],
Cell[327451, 7170, 315, 6, 59, "Input"],
Cell[327769, 7178, 216, 3, 32, "Text"],

Cell[CellGroupData[{
Cell[328010, 7185, 74, 1, 27, "Input"],
Cell[328087, 7188, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[328159, 7194, 72, 1, 27, "Input"],
Cell[328234, 7197, 185, 3, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[328456, 7205, 64, 1, 27, "Input"],
Cell[328523, 7208, 85, 1, 47, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[328645, 7214, 62, 1, 27, "Input"],
Cell[328710, 7217, 211, 4, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[328958, 7226, 64, 1, 27, "Input"],
Cell[329025, 7229, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329097, 7235, 62, 1, 27, "Input"],
Cell[329162, 7238, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329234, 7244, 62, 1, 27, "Input"],
Cell[329299, 7247, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329371, 7253, 62, 1, 27, "Input"],
Cell[329436, 7256, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329508, 7262, 62, 1, 27, "Input"],
Cell[329573, 7265, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329645, 7271, 62, 1, 27, "Input"],
Cell[329710, 7274, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329782, 7280, 62, 1, 27, "Input"],
Cell[329847, 7283, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[329919, 7289, 62, 1, 27, "Input"],
Cell[329984, 7292, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[330056, 7298, 64, 1, 27, "Input"],
Cell[330123, 7301, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[330195, 7307, 64, 1, 27, "Input"],
Cell[330262, 7310, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[330334, 7316, 64, 1, 27, "Input"],
Cell[330401, 7319, 35, 1, 27, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


